Safe Two-Component Gaussian Mixture Reduction for Linear Error Propagation

Protection-level (PL) computation must remain conservative when measurement errors are heavier-tailed than a nominal Gaussian. A finite zero-mean Gaussian scale mixture can represent a concentrated core and a broader tail more flexibly, but explicit propagation retains all mode combinations and rapidly increases the cost of posterior and quantile calculations. This paper develops a calculable two-component reduction for centered finite Gaussian mixtures. The construction fixes the largest input scale, solves one scalar tail-contact equation for the internal scale, and recovers the mixture weight algebraically. A principal-representation result gives the all-threshold tail overbound, while the contact construction is exact at the selected protection level. We then apply the reduction after each independent scalar convolution. The resulting induction preserves the all-threshold tail order; a separate convolution identity explains how a nontrivial early tail gap becomes a strict terminal protection-level gap. In synthetic evaluations, the method keeps at most two propagated components. Across all 16 supplementary cases, its protection levels are lower than those from a fixed-budget comparator that performs a two-component groupwise upward-variance merge. In the 48-case main matrix, the N=12 sequential-C wall time is approximately 8.67 ms, compared with 167.47 ms for exact propagation in the recorded environment. The results quantify the compact error-representation trade-off in the stated propagation setting.

==> anc/README.md <==
# Ancillary data

This directory contains the accepted-system JSON/CSV records, the supplementary
comparison record, the frozen plot-data JSON, and the table-data JSON used to
trace the reported synthetic evaluation. The LaTeX source does not depend on
these files during compilation.

The main paper reports the analytic single-Gaussian reference derived from the
maximum propagated component scale; the complete input records and derivation
inputs remain here for independent post-processing. The deterministic values
used in the supplement tables are listed in
`analytic-single-gaussian-reference.csv`. Figure provenance is recorded in
`figure-source-trace.md`. No source-paper PDFs, ManuForge state, private paths,
build logs, or cache files are included.


==> anc/analytic-single-gaussian-reference.csv <==
case_id,family,geometry,N,alpha,max_component_sigma,exact_pl_m,sequential_c_pl_m,upward_merge_m2_pl_m,analytic_single_gaussian_pl_m,source
supp-01,ordinary,strong,8,1e-7,12,14.432424387747,17.729304902529,28.452812072440,113.209910509082,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-02,ordinary,strong,8,1e-9,12,21.896283752630,24.484709061490,52.070281959972,129.844496509975,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-03,ordinary,strong,12,1e-7,12,12.540462568258,15.083879010009,25.152858548918,99.789414815253,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-04,ordinary,strong,12,1e-9,12,18.023381644496,20.412671097916,47.575184755795,114.452049873073,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-05,ordinary,weak,8,1e-7,12,6266.731900755529,6866.520079557557,9519.020067975463,37874.899932069806,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-06,ordinary,weak,8,1e-9,12,9093.154269329292,9399.862855438112,17057.767755951987,43440.077727727687,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-07,ordinary,weak,12,1e-7,12,1680.848175280826,1980.696360605168,3189.815178015411,12655.014513118231,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-08,ordinary,weak,12,1e-9,12,2521.652716576895,2711.378949136836,5933.965471226381,14514.488885232695,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-09,wide_tail,strong,8,1e-7,50,14.816073252365,19.017064824538,29.159534251265,471.707960454509,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-10,wide_tail,strong,8,1e-9,50,89.926035327695,98.062242472862,211.998852414094,541.018735458229,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-11,wide_tail,strong,12,1e-7,50,13.046691846841,18.738385000779,26.687121849809,415.789228396888,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-12,wide_tail,strong,12,1e-9,50,73.748057123675,80.537369636946,196.863853127920,476.883541137803,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-13,wide_tail,weak,8,1e-7,50,6352.416729266896,7084.005931080689,9755.457246331969,157812.083050290850,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-14,wide_tail,weak,8,1e-9,50,37712.835764321630,38444.205863849791,66405.757905817372,181000.323864857026,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-15,wide_tail,weak,12,1e-7,50,1730.868095056944,2089.271633445529,3384.386159072450,52729.227137992624,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula
supp-16,wide_tail,weak,12,1e-9,50,10381.543217060007,10788.970602080562,24252.528218321455,60477.037021802891,taes-benchmark-supplement-2026-10-27.json plus propagated-maximum-scale formula


==> anc/c-reduction-call-checks-2026-10-27.json <==
{
  "case": {
    "family": "baseline",
    "N": 4,
    "alpha": 1e-07,
    "source": "c_reduction_system_experiment.py"
  },
  "methods": {
    "exact": {
      "method": "exact",
      "output_pl": 18.267694425207523,
      "output_components": 81,
      "prefix_max_components": 81,
      "step_pre_components": [
        3,
        9,
        27,
        81
      ],
      "step_post_components": [
        3,
        9,
        27,
        81
      ],
      "local_raw_abs_max_m": 0.0,
      "local_raw_min_m": null,
      "counts": {
        "pl_calls": 1,
        "pl_component_counts": [
          81
        ],
        "log_tail_calls": 17,
        "log_tail_component_terms": 1377,
        "conv_calls": 3,
        "c_reduce_calls": 0,
        "c_reduce_at_pl_calls": 0,
        "peel_reduce_calls": 0,
        "a_scalar_roots": 0
      },
      "diagnostic_counts": {
        "pl_calls": 1,
        "pl_component_counts": [
          81
        ],
        "log_tail_calls": 17,
        "log_tail_component_terms": 1377,
        "conv_calls": 3,
        "c_reduce_calls": 0,
        "c_reduce_at_pl_calls": 0,
        "peel_reduce_calls": 0,
        "a_scalar_roots": 0
      }
    },
    "new": {
      "method": "new",
      "output_pl": 23.000962513655097,
      "output_components": 2,
      "prefix_max_components": 6,
      "step_pre_components": [
        3,
        6,
        6,
        6
      ],
      "step_post_components": [
        2,
        2,
        2,
        2
      ],
      "local_raw_abs_max_m": 5.3290705182007514e-14,
      "local_raw_min_m": -5.3290705182007514e-14,
      "counts": {
        "pl_calls": 5,
        "pl_component_counts": [
          3,
          6,
          6,
          6,
          2
        ],
        "log_tail_calls": 87,
        "log_tail_component_terms": 410,
        "conv_calls": 3,
        "c_reduce_calls": 4,
        "c_reduce_at_pl_calls": 0,
        "peel_reduce_calls": 0,
        "a_scalar_roots": 4
      },
      "diagnostic_counts": {
        "pl_calls": 13,
        "pl_component_counts": [
          3,
          2,
          2,
          6,
          2,
          2,
          6,
          2,
          2,
          6,
          2,
          2,
          2
        ],
        "log_tail_calls": 242,
        "log_tail_component_terms": 720,
        "conv_calls": 3,
        "c_reduce_calls": 4,
        "c_reduce_at_pl_calls": 0,
        "peel_reduce_calls": 0,
        "a_scalar_roots": 4
      }
    },
    "peel": {
      "method": "peel",
      "output_pl": 119.62638242502601,
      "output_components": 2,
      "prefix_max_components": 6,
      "step_pre_components": [
        3,
        6,
        6,
        6
      ],
      "step_post_components": [
        2,
        2,
        2,
        2
      ],
      "local_raw_abs_max_m": 0.0,
      "local_raw_min_m": null,
      "counts": {
        "pl_calls": 1,
        "pl_component_counts": [
          2
        ],
        "log_tail_calls": 16,
        "log_tail_component_terms": 32,
        "conv_calls": 3,
        "c_reduce_calls": 0,
        "c_reduce_at_pl_calls": 0,
        "peel_reduce_calls": 4,
        "a_scalar_roots": 0
      },
      "diagnostic_counts": {
        "pl_calls": 5,
        "pl_component_counts": [
          2,
          2,
          2,
          2,
          2
        ],
        "log_tail_calls": 79,
        "log_tail_component_terms": 158,
        "conv_calls": 3,
        "c_reduce_calls": 0,
        "c_reduce_at_pl_calls": 0,
        "peel_reduce_calls": 4,
        "a_scalar_roots": 0
      }
    },
    "terminal": {
      "method": "terminal",
      "large_prefix_pl": 18.267694425207523,
      "output_pl": 18.267694434042834,
      "raw_output_pl": 18.2676944252076,
      "output_components": 2,
      "prefix_max_components": 81,
      "step_pre_components": [
        3,
        9,
        27,
        81
      ],
      "step_post_components": [
        3,
        9,
        27,
        81
      ],
      "local_raw_abs_max_m": null,
      "output_pl_calls": 1,
      "raw_pl_calls": 1,
      "reducer_large_pl_calls": 0,
      "reducer_pl_calls": 0,
      "counts": {
        "pl_calls": 3,
        "pl_component_counts": [
          81,
          2,
          2
        ],
        "log_tail_calls": 59,
        "log_tail_component_terms": 1461,
        "conv_calls": 3,
        "c_reduce_calls": 0,
        "c_reduce_at_pl_calls": 1,
        "peel_reduce_calls": 0,
        "a_scalar_roots": 1
      }
    }
  },
  "assertions": {
    "exact_large_pl_calls": 1,
    "sequential_local_pl_calls": 4,
    "sequential_final_pl_calls": 1,
    "sequential_diagnostic_pl_calls": 13,
    "terminal_large_prefix_pl_calls": 1,
    "terminal_reducer_large_pl_calls": 0,
    "terminal_reducer_pl_calls": 0,
    "terminal_small_pl_calls_total": 2,
    "terminal_small_output_pl_calls": 1,
    "terminal_small_raw_check_pl_calls": 1,
    "terminal_c_reduce_at_pl_calls": 1,
    "terminal_raw_output_pl_separate": true,
    "max_sequential_pre_components": 6,
    "max_sequential_post_components": 2,
    "local_raw_abs_max_m": 5.3290705182007514e-14,
    "heldout_complete": true,
    "heldout_safe_tol_1e-8": true,
    "boundary_complete": true,
    "boundary_safe_tol_1e-8": true,
    "all_case_count": 68,
    "all_model_count": 272,
    "all_method_sets_complete": true,
    "all_pl_underbound_count_tol_1e-8": 0,
    "seq_tighter_case_count": 67,
    "seq_equal_case_count": 1,
    "all_local_raw_abs_max_m": 6.252776074688882e-13,
    "all_seq_max_pre_components": 6,
    "all_seq_max_post_components": 2
  },
  "source_acceptance": {
    "main_case_count": 48,
    "heldout_case_count": 12,
    "boundary_case_count": 8,
    "main_new_min_gap": 0.07627184742177917,
    "main_peel_min_gap": 10.159790501697216,
    "main_terminal_min_gap": 1.2011724948024494e-11,
    "heldout_completed": 12,
    "heldout_new_min_gap": 0.2609363631146806,
    "heldout_peel_min_gap": 2.0403571225640675,
    "heldout_terminal_min_gap": 7.105427357601002e-15,
    "boundary_errors": 0,
    "main_new_underbound_count_tol_1e-8": 0,
    "main_peel_underbound_count_tol_1e-8": 0,
    "main_terminal_underbound_count_tol_1e-8": 0,
    "all_methods_complete": true,
    "all_models_finite_mass": true,
    "all_reduced_outputs_leq2": true,
    "max_independent_erfc_PL_error_m": 6.110667527536862e-13,
    "max_terminal_raw_PL_gap_m": 2.7000623958883807e-13,
    "min_local_raw_PL_residual_m": -4.476419235288631e-13,
    "local_raw_residual_tol_m": 1e-08,
    "terminal_raw_PL_tol_m": 1e-08,
    "full_chain_gap_tol_m": 1e-08
  }
}


==> anc/c-reduction-system-2026-10-27.plotdata.json <==
{
  "adjudication": "Frozen accepted synthetic-system view; outputs preserve the same-budget sequential-C comparison and do not claim cross-machine performance.",
  "asset": "c-reduction-system-2026-10-27.pdf",
  "generator": "figures/src/c-reduction-system-figure-2026-10-27.py",
  "generator_sha256": "89aa1e5ed364bee6dad5fb5c6c92121522d8a3baf97b228590ddf29d529e1f44",
  "inputs": [
    {
      "path": "reports/c-reduction-system-results-2026-10-27.json",
      "run_id": "gmm-c-reduction-accepted",
      "sha256": "3c59dd0ee82b2cb936e635a7745d59ceba68e88772a2959f022453a8cdf6eb65",
      "vendored": "evidence/gmm-c-reduction-accepted/reports/c-reduction-system-results-2026-10-27.json"
    }
  ],
  "lock_revision": 8,
  "lock_sha256": "35b10358d9c93f44bfd282158a4ebc943e61414e54075375913ec11dadf5f99f",
  "paper_id": "2026-gmm-ob-reduce",
  "plot_data": {
    "case": {
      "N": 12,
      "alpha": 1e-07,
      "family": "baseline"
    },
    "cpu_mean_s": [
      0.04263156249999998,
      0.004595986111111155,
      0.0010987500000000194,
      0.05636774999999994
    ],
    "labels": [
      "Exact",
      "逐次 C",
      "global peel",
      "末端 C"
    ],
    "methods": [
      "exact",
      "new",
      "peel",
      "terminal"
    ],
    "representative_pl_gap_m": [
      0.0,
      7.848860283436235,
      234.04601998927782,
      1.5015185539368758e-08
    ],
    "wall_mean_s": [
      0.04295159062247775,
      0.004664437540567532,
      0.0011039872762113293,
      0.05716569857354949
    ]
  },
  "schema": "locavate.papers.asset_provenance",
  "schema_version": 1,
  "source_run_ids": [
    "gmm-c-reduction-accepted"
  ],
  "transforms": [
    "mean total_s and total_cpu_s by method",
    "representative baseline N=12 alpha=1e-7 PL gaps"
  ]
}


==> anc/c-reduction-system-figure-english.py <==
"""Render the English paper figure from the frozen plot-data sidecar."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rcParams


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--plotdata", type=Path, required=True)
    parser.add_argument("--outdir", type=Path, required=True)
    args = parser.parse_args()

    payload = json.loads(args.plotdata.read_text(encoding="utf-8"))["plot_data"]
    labels = ["Exact", "Sequential C", "Sequential peel", "Terminal C"]
    wall = np.asarray(payload["wall_mean_s"], dtype=float)
    cpu = np.asarray(payload["cpu_mean_s"], dtype=float)
    gaps = np.asarray(payload["representative_pl_gap_m"], dtype=float)

    rcParams["font.family"] = "DejaVu Sans"
    rcParams["pdf.fonttype"] = 42
    rcParams["ps.fonttype"] = 42
    fig, axes = plt.subplots(1, 2, figsize=(10.0, 4.35))
    fig.subplots_adjust(left=0.075, right=0.985, bottom=0.23, top=0.88, wspace=0.30)
    x = np.arange(len(labels))
    width = 0.36

    axes[0].bar(x - width / 2, wall, width, label="Wall", color="#4472C4")
    axes[0].bar(x + width / 2, cpu, width, label="CPU", color="#ED7D31")
    axes[0].set_xticks(x, labels, rotation=18, ha="right")
    axes[0].set_ylabel("Mean time (s)")
    axes[0].set_title("48-case timing matrix")
    axes[0].set_yscale("log")
    axes[0].grid(axis="y", alpha=0.25)
    axes[0].legend(frameon=False, loc="upper left")

    colors = ["#7F7F7F", "#70AD47", "#A5A5A5", "#FFC000"]
    axes[1].bar(x, gaps, color=colors)
    axes[1].set_xticks(x, labels, rotation=18, ha="right")
    axes[1].set_ylabel("PL gap from Exact (m)")
    axes[1].set_title(r"Baseline, $N=12$, $\alpha=10^{-7}$")
    axes[1].set_yscale("symlog", linthresh=1e-5)
    axes[1].set_ylim(-1e-7, 800)
    axes[1].grid(axis="y", alpha=0.25)
    axes[1].axhline(0, color="black", linewidth=0.8)
    for xi, value in zip(x, gaps):
        label = "0" if value == 0 else f"{value:.3g}"
        axes[1].annotate(label, (xi, value), xytext=(0, 4), textcoords="offset points",
                         ha="center", fontsize=8)

    args.outdir.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.outdir / "c-reduction-system-english.pdf", bbox_inches="tight")
    fig.savefig(args.outdir / "c-reduction-system-english.png", dpi=220, bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/c-reduction-system-timing-2026-10-27.csv <==
N,alpha,conv_cpu_s,conv_s,family,final_components,large_pl_cpu_s,large_pl_s,local_pl_cpu_s,local_pl_s,max_components,method,normalize_cpu_s,normalize_s,other_cpu_s,other_s,output_PL,parameter_cpu_s,parameter_s,peel_cpu_s,peel_s,rep,scale_cpu_s,scale_s,small_pl_cpu_s,small_pl_s,terminal_extra_cpu_s,terminal_extra_s,total_cpu_s,total_s
2,1e-05,1.6000000000016e-05,1.608405727893114e-05,baseline,2,0.0,0.0,0.0021719999999999517,0.002172751002945006,6,new,9.700000000012476e-05,9.891600348055363e-05,3.799999999998249e-05,3.895699046552181e-05,12.895039713634949,0.00022299999999997322,0.0002220839960500598,0.0,0.0,1,0.00044600000000005746,0.00044495798647403717,0.0011169999999999236,0.0011300420155748725,,,0.004109000000000029,0.004123792052268982
2,1e-05,9.99999999995449e-06,9.999959729611874e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,7.199999999996098e-05,7.324910257011652e-05,2.0000000000242046e-05,2.229074016213417e-05,56.40853243008863,0.0,0.0,0.00015699999999996272,0.00015529198572039604,1,0.00010299999999996423,0.00010254210792481899,0.0008559999999999679,0.0008550840429961681,,,0.0012180000000000524,0.0012184579391032457
2,1e-05,8.999999999925734e-06,9.499024599790573e-06,baseline,9,0.0007310000000000372,0.0007307500345632434,0.0,0.0,9,exact,1.3000000000040757e-05,1.26248924061656e-05,1.2000000000012001e-05,1.1250958777964115e-05,11.280354868920478,0.0,0.0,0.0,0.0,1,7.699999999999374e-05,7.683306466788054e-05,0.0,0.0,,,0.0008420000000000094,0.0008409579750150442
2,1e-05,8.999999999925734e-06,9.499024599790573e-06,baseline,2,0.0007310000000000372,0.0007307500345632434,0.0,0.0,9,terminal,1.3000000000040757e-05,1.26248924061656e-05,1.799999999996249e-05,1.5833880752325058e-05,11.280354869001977,0.00014300000000000423,0.0001442090142518282,0.0,0.0,1,7.699999999999374e-05,7.683306466788054e-05,0.0009050000000000447,0.0009047500789165497,0.0010539999999999994,0.0010535420151427388,0.0018960000000000088,0.001894499990157783
2,1e-05,9.000000000147779e-06,7.041147910058498e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,5.300000000008076e-05,5.40000619366765e-05,2.399999999946889e-05,2.2875959984958172e-05,56.40853243008863,0.0,0.0,0.00010900000000013677,0.00011033297050744295,2,6.4000000000064e-05,6.524997297674417e-05,0.0007360000000000699,0.0007352919783443213,,,0.0009949999999999681,0.0009947920916602015
2,1e-05,8.000000000008e-06,7.416936568915844e-06,baseline,9,0.0006410000000000027,0.0006414169911295176,0.0,0.0,9,exact,1.0999999999983245e-05,9.917072020471096e-06,1.0000000000065512e-05,9.58191230893135e-06,11.280354868920478,0.0,0.0,0.0,0.0,2,6.399999999995298e-05,6.500002928078175e-05,0.0,0.0,,,0.0007340000000000124,0.0007333329413086176
2,1e-05,8.000000000008e-06,7.416936568915844e-06,baseline,2,0.0006410000000000027,0.0006414169911295176,0.0,0.0,9,terminal,1.0999999999983245e-05,9.917072020471096e-06,1.4000000000069512e-05,1.3498938642442226e-05,11.280354869001977,0.00011699999999992272,0.00011695805005729198,0.0,0.0,2,6.399999999995298e-05,6.500002928078175e-05,0.0007949999999999902,0.0007953749736770988,0.0009159999999999169,0.0009162500500679016,0.0016499999999999293,0.0016495829913765192
2,1e-05,6.000000000061512e-06,6.582937203347683e-06,baseline,2,0.0,0.0,0.0012999999999999678,0.0013014578726142645,6,new,5.3999999999998494e-05,5.370890721678734e-05,2.1000000000270802e-05,2.033216878771782e-05,12.895039713634949,0.00015599999999982295,0.0001566670835018158,0.0,0.0,2,6.799999999995698e-05,6.675103213638067e-05,0.0007899999999999574,0.0007896670140326023,,,0.002395000000000036,0.002395167015492916
2,1e-05,7.000000000090267e-06,6.709014996886253e-06,baseline,9,0.0005870000000000042,0.0005867090076208115,0.0,0.0,9,exact,8.999999999925734e-06,8.749077096581459e-06,9.99999999995449e-06,1.0582851245999336e-05,11.280354868920478,0.0,0.0,0.0,0.0,3,5.8000000000002494e-05,5.841709207743406e-05,0.0,0.0,,,0.0006709999999999772,0.0006711670430377126
2,1e-05,7.000000000090267e-06,6.709014996886253e-06,baseline,2,0.0005870000000000042,0.0005867090076208115,0.0,0.0,9,terminal,8.999999999925734e-06,8.749077096581459e-06,1.3999999999736445e-05,1.3915705494582653e-05,11.280354869001977,0.00010400000000010401,0.00010508298873901367,0.0,0.0,3,5.8000000000002494e-05,5.841709207743406e-05,0.0007310000000000372,0.0007304170867428184,0.0008389999999999231,0.0008388329297304153,0.0015099999999999003,0.001509999972768128
2,1e-05,5.999999999950489e-06,6.7909713834524155e-06,baseline,2,0.0,0.0,0.0011999999999999789,0.0012000000569969416,6,new,4.8000000000048004e-05,4.8999092541635036e-05,1.8999999999991246e-05,1.654482912272215e-05,12.895039713634949,0.00014599999999997948,0.0001468330156058073,0.0,0.0,3,6.20000000000065e-05,6.17500627413392e-05,0.0007510000000000572,0.0007510409923270345,,,0.0022320000000000118,0.002231959020718932
2,1e-05,4.999999999921734e-06,5.791080184280872e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,4.599999999999049e-05,4.583306144922972e-05,1.3999999999847468e-05,1.2459815479815006e-05,56.40853243008863,0.0,0.0,0.00010100000000001774,0.00010041601490229368,3,5.300000000008076e-05,5.47909876331687e-05,0.0006430000000000602,0.0006436669500544667,,,0.0008619999999999184,0.0008629579097032547
2,1e-07,5.000000000032756e-06,5.165929906070232e-06,baseline,2,0.0,0.0,0.0011109999999999731,0.0011114999651908875,6,new,4.499999999996174e-05,4.50831139460206e-05,2.0000000000242046e-05,1.8750899471342564e-05,17.672951495470567,0.00011999999999989797,0.00012045796029269695,0.0,0.0,1,5.999999999994898e-05,5.979207344353199e-05,0.0006749999999999812,0.0006755000213161111,,,0.0020360000000000378,0.002036249963566661
2,1e-07,6.000000000061512e-06,4.66697383671999e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,4.100000000006876e-05,4.0624989196658134e-05,1.0000000000065512e-05,1.1040829122066498e-05,68.02374481722518,0.0,0.0,8.299999999994423e-05,8.266710210591555e-05,1,4.799999999993698e-05,4.837499000132084e-05,0.0006629999999999692,0.0006634590681642294,,,0.0008510000000000462,0.0008508339524269104
2,1e-07,6.999999999979245e-06,5.291076377034187e-06,baseline,9,0.0004250000000000087,0.00042470800690352917,0.0,0.0,9,exact,6.999999999979245e-06,7.291906513273716e-06,4.000000000004e-06,6.543006747961044e-06,15.153333738287474,0.0,0.0,0.0,0.0,1,4.8000000000048004e-05,4.7249021008610725e-05,0.0,0.0,,,0.0004910000000000192,0.0004910830175504088
2,1e-07,6.999999999979245e-06,5.291076377034187e-06,baseline,2,0.0004250000000000087,0.00042470800690352917,0.0,0.0,9,terminal,6.999999999979245e-06,7.291906513273716e-06,4.999999999921734e-06,9.419047273695469e-06,15.15333374407029,8.700000000005925e-05,8.670799434185028e-05,0.0,0.0,1,4.8000000000048004e-05,4.7249021008610725e-05,0.00048000000000003595,0.00047866604290902615,0.0005680000000000129,0.0005682500777766109,0.0010590000000000321,0.0010593330953270197
2,1e-07,4.999999999921734e-06,4.624947905540466e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,4.0000000000040004e-05,4.016701132059097e-05,1.1999999999900979e-05,1.1374126188457012e-05,68.02374481722518,0.0,0.0,8.299999999994423e-05,8.270901162177324e-05,2,4.700000000013027e-05,4.683295264840126e-05,0.0006680000000000019,0.000668541993945837,,,0.0008549999999999391,0.0008542500436306
2,1e-07,4.999999999921734e-06,5.166977643966675e-06,baseline,9,0.0004210000000000047,0.0004206249723210931,0.0,0.0,9,exact,6.999999999979245e-06,6.917049176990986e-06,4.999999999921734e-06,6.124144420027733e-06,15.153333738287474,0.0,0.0,0.0,0.0,2,4.700000000013027e-05,4.6999892219901085e-05,0.0,0.0,,,0.0004849999999999577,0.00048583303578197956
2,1e-07,4.999999999921734e-06,5.166977643966675e-06,baseline,2,0.0004210000000000047,0.0004206249723210931,0.0,0.0,9,terminal,6.999999999979245e-06,6.917049176990986e-06,8.999999999925734e-06,1.099822111427784e-05,15.15333374407029,8.700000000005925e-05,8.683395572006702e-05,0.0,0.0,2,4.700000000013027e-05,4.6999892219901085e-05,0.0005679999999999019,0.0005697919987142086,0.0006589999999999652,0.0006615000311285257,0.0011439999999999229,0.0011473330669105053
2,1e-07,6.000000000061512e-06,5.750101990997791e-06,baseline,2,0.0,0.0,0.0011490000000000666,0.0011486250441521406,6,new,4.999999999999449e-05,4.904193338006735e-05,1.4999999999987246e-05,1.7668120563030243e-05,17.672951495470567,0.00012699999999998823,0.0001309579238295555,0.0,0.0,2,7.399999999990747e-05,7.395795546472073e-05,0.0006509999999999572,0.0006500409217551351,,,0.0020719999999999628,0.0020760420011356473
2,1e-07,5.000000000032756e-06,5.917041562497616e-06,baseline,9,0.0004050000000000997,0.00040412507951259613,0.0,0.0,9,exact,6.999999999979245e-06,7.416936568915844e-06,7.999999999896978e-06,6.707967258989811e-06,15.153333738287474,0.0,0.0,0.0,0.0,3,4.900000000007676e-05,5.000003147870302e-05,0.0,0.0,,,0.00047400000000008546,0.0004741670563817024
2,1e-07,5.000000000032756e-06,5.917041562497616e-06,baseline,2,0.0004050000000000997,0.00040412507951259613,0.0,0.0,9,terminal,6.999999999979245e-06,7.416936568915844e-06,9.99999999995449e-06,9.625917300581932e-06,15.15333374407029,8.60000000000305e-05,8.616596460342407e-05,0.0,0.0,3,4.900000000007676e-05,5.000003147870302e-05,0.0004629999999999912,0.0004624580033123493,0.0005510000000000792,0.0005515419179573655,0.0010250000000001647,0.001025708974339068
2,1e-07,4.000000000004e-06,4.624947905540466e-06,baseline,2,0.0,0.0,0.0009910000000000752,0.0009892911184579134,6,new,4.0000000000040004e-05,4.033301956951618e-05,1.3000000000262801e-05,1.3208133168518543e-05,17.672951495470567,0.00011099999999986121,0.00011016684584319592,0.0,0.0,3,4.8999999999854715e-05,4.9958936870098114e-05,0.0006429999999999492,0.000642833998426795,,,0.001851000000000047,0.0018504170002415776
2,1e-07,5.000000000032756e-06,4.541943781077862e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,3.900000000001125e-05,3.854196984320879e-05,9.000000000147779e-06,1.0207179002463818e-05,68.02374481722518,0.0,0.0,7.799999999991147e-05,7.845798972994089e-05,3,4.599999999987947e-05,4.52918466180563e-05,0.0006180000000000074,0.0006180000491440296,,,0.0007949999999999902,0.0007950409781187773
2,1e-09,3.999999999892978e-06,4.125060513615608e-06,baseline,2,0.0,0.0,0.0009210000000001717,0.0009207500843331218,6,new,3.799999999976045e-05,3.6541023291647434e-05,1.1999999999900979e-05,1.2959935702383518e-05,24.443748284238218,0.0001100000000000545,0.00010924902744591236,0.0,0.0,1,4.500000000007276e-05,4.554202314466238e-05,0.00048800000000004395,0.0004883329384028912,,,0.0016179999999998973,0.0016175000928342342
2,1e-09,4.999999999810711e-06,4.125060513615608e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,3.500000000022929e-05,3.5541015677154064e-05,7.999999999785956e-06,9.250710718333721e-06,78.01886668502924,0.0,0.0,7.099999999993223e-05,7.12911132723093e-05,1,4.5000000000294804e-05,4.3500098399817944e-05,0.0005509999999999682,0.0005514170043170452,,,0.0007150000000000212,0.0007151250028982759
2,1e-09,3.999999999892978e-06,4.375004209578037e-06,baseline,9,0.00045999999999990493,0.0004600000102072954,0.0,0.0,9,exact,6.999999999868223e-06,6.166985258460045e-06,5.000000000254801e-06,5.541951395571232e-06,24.03359715830371,0.0,0.0,0.0,0.0,1,4.2000000000097515e-05,4.220812115818262e-05,0.0,0.0,,,0.0005180000000000184,0.0005182920722290874
2,1e-09,3.999999999892978e-06,4.375004209578037e-06,baseline,2,0.00045999999999990493,0.0004600000102072954,0.0,0.0,9,terminal,6.999999999868223e-06,6.166985258460045e-06,8.000000000008e-06,8.62486194819212e-06,24.033598662522408,8.000000000008001e-05,8.01250571385026e-05,0.0,0.0,1,4.2000000000097515e-05,4.220812115818262e-05,0.000512000000000068,0.000511458027176559,0.0005949999999999012,0.0005946659948676825,0.0011129999999999196,0.0011129580670967698
2,1e-09,2.9999999999752447e-06,3.875000402331352e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,3.4000000000089514e-05,3.454089164733887e-05,1.100000000020529e-05,9.792158380150795e-06,78.01886668502924,0.0,0.0,7.2000000000072e-05,7.041695062071085e-05,2,4.099999999995774e-05,4.137412179261446e-05,0.0005309999999998372,0.0005320839118212461,,,0.000692000000000137,0.0006920830346643925
2,1e-09,4.000000000115023e-06,4.417030140757561e-06,baseline,9,0.00045000000000006146,0.00045012496411800385,0.0,0.0,9,exact,5.000000000032756e-06,5.707959644496441e-06,6.9999999994241335e-06,5.499925464391708e-06,24.03359715830371,0.0,0.0,0.0,0.0,2,4.000000000026205e-05,4.0250131860375404e-05,0.0,0.0,,,0.0005059999999998954,0.000506000011228025
2,1e-09,4.000000000115023e-06,4.417030140757561e-06,baseline,2,0.00045000000000006146,0.00045012496411800385,0.0,0.0,9,terminal,5.000000000032756e-06,5.707959644496441e-06,1.0999999999539156e-05,8.248956874012947e-06,24.033598662522408,7.80000000000225e-05,7.766694761812687e-05,0.0,0.0,2,4.000000000026205e-05,4.0250131860375404e-05,0.0005059999999998954,0.0005062919808551669,0.0005880000000000329,0.000586707959882915,0.0010939999999999284,0.00109270797111094
2,1e-09,5.999999999950489e-06,4.790956154465675e-06,baseline,2,0.0,0.0,0.0009100000000001884,0.0009095420828089118,6,new,3.8999999999900226e-05,3.9375037886202335e-05,1.09999999997612e-05,1.3749813660979271e-05,24.443748284238218,0.00010200000000026854,0.00010245793964713812,0.0,0.0,2,4.399999999993298e-05,4.3584033846855164e-05,0.00047599999999992093,0.0004753750981763005,,,0.0015879999999999228,0.0015888749621808529
2,1e-09,4.000000000115023e-06,4.499917849898338e-06,baseline,9,0.0004690000000000527,0.0004689579363912344,0.0,0.0,9,exact,3.999999999892978e-06,5.9158774092793465e-06,5.999999999950489e-06,4.8762885853648186e-06,24.03359715830371,0.0,0.0,0.0,0.0,3,4.199999999987547e-05,4.125002305954695e-05,0.0,0.0,,,0.0005249999999998867,0.0005255000432953238
2,1e-09,4.000000000115023e-06,4.499917849898338e-06,baseline,2,0.0004690000000000527,0.0004689579363912344,0.0,0.0,9,terminal,3.999999999892978e-06,5.9158774092793465e-06,8.999999999925734e-06,7.252325303852558e-06,24.033598662522408,8.200000000013752e-05,8.166604675352573e-05,0.0,0.0,3,4.199999999987547e-05,4.125002305954695e-05,0.0005260000000000264,0.000526666990481317,0.0006110000000001392,0.0006107090739533305,0.0011360000000000259,0.0011362091172486544
2,1e-09,4.000000000115023e-06,4.0839659050107e-06,baseline,2,0.0,0.0,0.0008889999999999176,0.0008880840614438057,6,new,3.399999999986747e-05,3.4458935260772705e-05,1.1999999999900979e-05,1.166516449302435e-05,24.443748284238218,0.00010599999999993948,0.00010733294766396284,0.0,0.0,3,4.4000000000155026e-05,4.324992187321186e-05,0.00048000000000003595,0.00047933298628777266,,,0.0015689999999999316,0.0015682079829275608
2,1e-09,4.000000000115023e-06,3.95788811147213e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,3.300000000017178e-05,3.320805262774229e-05,9.000000000147779e-06,9.125098586082458e-06,78.01886668502924,0.0,0.0,7.599999999996498e-05,7.470895070582628e-05,3,4.4999999999850715e-05,4.512490704655647e-05,0.0005439999999998779,0.0005445830756798387,,,0.0007110000000001282,0.0007107079727575183
4,1e-05,1.5000000000098268e-05,1.2166914530098438e-05,baseline,2,0.0,0.0,0.0019290000000000695,0.0019294170197099447,6,new,8.000000000030205e-05,7.983297109603882e-05,2.1999999999300357e-05,2.4670036509633064e-05,16.74211282119149,0.00018700000000015926,0.00018749909941107035,0.0,0.0,1,0.00018300000000004424,0.00018412305507808924,0.0005720000000000169,0.0005715409060940146,,,0.0029879999999999907,0.0029892500024288893
4,1e-05,9.999999999843467e-06,1.0082963854074478e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,6.900000000054085e-05,6.716698408126831e-05,1.4999999999876223e-05,1.533620525151491e-05,99.19989983861585,0.0,0.0,0.00013699999999960966,0.00013762398157268763,1,7.500000000004725e-05,7.52488849684596e-05,0.0005150000000000432,0.0005154160317033529,,,0.0008209999999999607,0.0008208750514313579
4,1e-05,1.8999999999991246e-05,1.9417027942836285e-05,baseline,81,0.0004109999999999392,0.0004101250087842345,0.0,0.0,81,exact,1.2000000000123023e-05,1.2041069567203522e-05,6.000000000172534e-06,8.417991921305656e-06,13.630563010472327,0.0,0.0,0.0,0.0,1,7.799999999980045e-05,7.654097862541676e-05,0.0,0.0,,,0.0005260000000000264,0.0005265420768409967
4,1e-05,1.8999999999991246e-05,1.9417027942836285e-05,baseline,2,0.0004109999999999392,0.0004101250087842345,0.0,0.0,81,terminal,1.2000000000123023e-05,1.2041069567203522e-05,8.999999999925734e-06,1.0875053703784943e-05,13.63056301057948,0.00010100000000012876,0.00010120891965925694,0.0,0.0,1,7.799999999980045e-05,7.654097862541676e-05,0.0004870000000001262,0.0004866670351475477,0.0005910000000000082,0.0005903330165892839,0.0011170000000000346,0.0011168750934302807
4,1e-05,9.000000000147779e-06,9.999959729611874e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,6.69999999998172e-05,6.679201032966375e-05,1.799999999940738e-05,1.5582074411213398e-05,99.19989983861585,0.0,0.0,0.00013500000000044032,0.00013475003652274609,2,7.400000000012952e-05,7.479207124561071e-05,0.0004999999999999449,0.0005007499130442739,,,0.0008029999999998871,0.0008026660652831197
4,1e-05,1.3000000000040757e-05,1.1875876225531101e-05,baseline,81,0.0004010000000000957,0.0004010839620605111,0.0,0.0,81,exact,1.1999999999678934e-05,1.1041993275284767e-05,7.000000000312312e-06,7.873051799833775e-06,13.630563010472327,0.0,0.0,0.0,0.0,2,7.399999999990747e-05,7.504213135689497e-05,0.0,0.0,,,0.0005070000000000352,0.0005069170147180557
4,1e-05,1.3000000000040757e-05,1.1875876225531101e-05,baseline,2,0.0004010000000000957,0.0004010839620605111,0.0,0.0,81,terminal,1.1999999999678934e-05,1.1041993275284767e-05,1.1000000000427335e-05,1.0038027539849281e-05,13.63056301057948,8.099999999999774e-05,8.158397395163774e-05,0.0,0.0,2,7.399999999990747e-05,7.504213135689497e-05,0.00046600000000007746,0.00046654208563268185,0.0005510000000001902,0.0005502910353243351,0.0010580000000002254,0.0010572080500423908
4,1e-05,1.0000000000065512e-05,1.0582152754068375e-05,baseline,2,0.0,0.0,0.001818999999999571,0.0018197919707745314,6,new,6.899999999987472e-05,6.820913404226303e-05,2.199999999996649e-05,2.1165586076676846e-05,16.74211282119149,0.00017600000000017602,0.00017633417155593634,0.0,0.0,2,8.30000000002773e-05,8.437491487711668e-05,0.0005710000000000992,0.0005697919987142086,,,0.00275000000000003,0.0027502499287948012
4,1e-05,1.1999999999900979e-05,1.1500087566673756e-05,baseline,81,0.00040599999999990644,0.0004065419780090451,0.0,0.0,81,exact,1.0999999999539156e-05,1.1083087883889675e-05,7.000000000756401e-06,7.956987246870995e-06,13.630563010472327,0.0,0.0,0.0,0.0,3,7.80000000000225e-05,7.687590550631285e-05,0.0,0.0,,,0.0005140000000001255,0.0005139580462127924
4,1e-05,1.1999999999900979e-05,1.1500087566673756e-05,baseline,2,0.00040599999999990644,0.0004065419780090451,0.0,0.0,81,terminal,1.0999999999539156e-05,1.1083087883889675e-05,9.000000000591868e-06,1.0123010724782944e-05,13.63056301057948,8.300000000005525e-05,8.229201193898916e-05,0.0,0.0,3,7.80000000000225e-05,7.687590550631285e-05,0.0004700000000001925,0.000470499973744154,0.0005550000000000832,0.0005549580091610551,0.0010690000000002087,0.0010689160553738475
4,1e-05,1.100000000020529e-05,1.0748975910246372e-05,baseline,2,0.0,0.0,0.001827000000000023,0.0018271669978275895,6,new,7.00000000000145e-05,6.862601730972528e-05,1.89999999997692e-05,2.091703936457634e-05,16.74211282119149,0.00017700000000009375,0.00017733301501721144,0.0,0.0,3,8.60000000000305e-05,8.495897054672241e-05,0.0005759999999999099,0.0005766659742221236,,,0.002766000000000046,0.002766416990198195
4,1e-05,1.399999999995849e-05,1.2209173291921616e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,7.500000000004725e-05,7.387495134025812e-05,1.3000000000040757e-05,1.7917831428349018e-05,99.19989983861585,0.0,0.0,0.00014100000000016877,0.0001402910565957427,3,9.299999999989872e-05,9.491608943790197e-05,0.0005419999999998204,0.0005413329927250743,,,0.0008779999999999344,0.0008805420948192477
4,1e-07,1.0000000000065512e-05,1.1124997399747372e-05,baseline,2,0.0,0.0,0.001959000000000044,0.0019598749931901693,6,new,7.100000000015427e-05,7.145898416638374e-05,2.5999999999637424e-05,2.3998902179300785e-05,23.000962513655097,0.00019699999999978068,0.00019654317293316126,0.0,0.0,1,8.900000000022779e-05,8.895795326679945e-05,0.0005450000000000177,0.0005447500152513385,,,0.0028969999999999274,0.0028967090183869004
4,1e-07,8.999999999925734e-06,1.0251067578792572e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,6.600000000012152e-05,6.558292079716921e-05,1.69999999992676e-05,1.5833997167646885e-05,119.62638242502601,0.0,0.0,0.00013499999999999623,0.00013533304445445538,1,7.500000000049134e-05,7.483200170099735e-05,0.0005180000000000184,0.0005204170010983944,,,0.0008199999999998209,0.0008222500327974558
4,1e-07,1.1999999999678934e-05,1.2791017070412636e-05,baseline,81,0.0005429999999999602,0.0005419589579105377,0.0,0.0,81,exact,1.100000000020529e-05,1.1666910722851753e-05,9.999999999843467e-06,9.08214133232832e-06,18.267694425207523,0.0,0.0,0.0,0.0,1,8.000000000030205e-05,8.100096601992846e-05,0.0,0.0,,,0.0006559999999999899,0.0006564999930560589
4,1e-07,1.1999999999678934e-05,1.2791017070412636e-05,baseline,2,0.0005429999999999602,0.0005419589579105377,0.0,0.0,81,terminal,1.100000000020529e-05,1.1666910722851753e-05,1.1999999999900979e-05,1.1831987649202347e-05,18.267694434042834,7.399999999990747e-05,7.466704118996859e-05,0.0,0.0,1,8.000000000030205e-05,8.100096601992846e-05,0.0006429999999999492,0.0006422080332413316,0.0007189999999999142,0.0007196249207481742,0.001374999999999904,0.001376124913804233
4,1e-07,9.999999999843467e-06,1.0209972970187664e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,6.800000000017903e-05,6.762496195733547e-05,1.699999999971169e-05,1.5832018107175827e-05,119.62638242502601,0.0,0.0,0.00013799999999997148,0.00013799895532429218,2,7.600000000018703e-05,7.65420263633132e-05,0.00047799999999997844,0.0004782500909641385,,,0.0007869999999998711,0.0007864580256864429
4,1e-07,1.2999999999818712e-05,1.1874944902956486e-05,baseline,81,0.0005330000000001167,0.0005323330406099558,0.0,0.0,81,exact,1.4000000000180535e-05,1.1126045137643814e-05,3.9999999996709334e-06,7.916940376162529e-06,18.267694425207523,0.0,0.0,0.0,0.0,2,7.500000000004725e-05,7.554097101092339e-05,0.0,0.0,,,0.0006389999999998341,0.000638791942037642
4,1e-07,1.2999999999818712e-05,1.1874944902956486e-05,baseline,2,0.0005330000000001167,0.0005323330406099558,0.0,0.0,81,terminal,1.4000000000180535e-05,1.1126045137643814e-05,4.999999999588667e-06,1.008401159197092e-05,18.267694434042834,7.599999999996498e-05,7.550010923296213e-05,0.0,0.0,2,7.500000000004725e-05,7.554097101092339e-05,0.0006110000000001392,0.0006106249056756496,0.0006880000000000219,0.0006882920861244202,0.001326999999999856,0.0013270840281620622
4,1e-07,1.0999999999983245e-05,1.0625110007822514e-05,baseline,2,0.0,0.0,0.001996000000000109,0.0019961250945925713,6,new,6.800000000017903e-05,6.870902143418789e-05,2.599999999985947e-05,2.1333107724785805e-05,23.000962513655097,0.00019200000000019202,0.0001931668957695365,0.0,0.0,2,8.399999999975094e-05,8.53327801451087e-05,0.0005729999999999347,0.000573375029489398,,,0.002950000000000008,0.0029486670391634107
4,1e-07,1.100000000020529e-05,1.1248979717493057e-05,baseline,81,0.0005260000000000264,0.0005261249607428908,0.0,0.0,81,exact,1.0999999999983245e-05,1.1124997399747372e-05,6.999999999868223e-06,7.835100404918194e-06,18.267694425207523,0.0,0.0,0.0,0.0,3,7.799999999980045e-05,7.695797830820084e-05,0.0,0.0,,,0.0006329999999998837,0.0006332920165732503
4,1e-07,1.100000000020529e-05,1.1248979717493057e-05,baseline,2,0.0005260000000000264,0.0005261249607428908,0.0,0.0,81,terminal,1.0999999999983245e-05,1.1124997399747372e-05,8.000000000008e-06,1.0002055205404758e-05,18.267694434042834,7.400000000012952e-05,7.395795546472073e-05,0.0,0.0,3,7.799999999980045e-05,7.695797830820084e-05,0.0006069999999998021,0.0006058330181986094,0.0006820000000000714,0.0006819579284638166,0.001314999999999955,0.001315249945037067
4,1e-07,1.2000000000123023e-05,1.0417192243039608e-05,baseline,2,0.0,0.0,0.0019930000000001336,0.001991832978092134,6,new,6.799999999995698e-05,6.841588765382767e-05,1.699999999971169e-05,2.06679105758667e-05,23.000962513655097,0.00019400000000002748,0.0001926659606397152,0.0,0.0,3,8.499999999989072e-05,8.412508759647608e-05,0.0005430000000001822,0.000543333007954061,,,0.0029120000000000257,0.0029114580247551203
4,1e-07,8.999999999925734e-06,9.793206118047237e-06,baseline,2,0.0,0.0,0.0,0.0,6,peel,6.700000000003925e-05,6.554089486598969e-05,1.3000000000484846e-05,1.5416182577610016e-05,119.62638242502601,0.0,0.0,0.0001429999999997822,0.00014058384113013744,3,7.399999999968543e-05,7.412501145154238e-05,0.0004690000000000527,0.0004689579363912344,,,0.0007749999999999702,0.0007744170725345612
4,1e-09,1.0999999999983245e-05,1.0833959095180035e-05,baseline,2,0.0,0.0,0.0017329999999999846,0.001734833000227809,6,new,6.899999999987472e-05,6.933417171239853e-05,2.700000000022129e-05,2.3790053091943264e-05,31.770153465688793,0.00021300000000001873,0.00021408300381153822,0.0,0.0,1,8.60000000000305e-05,8.624978363513947e-05,0.0004310000000000702,0.00043154205195605755,,,0.0025700000000001832,0.002570666023530066
4,1e-09,9.999999999843467e-06,1.0125921107828617e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,6.600000000012152e-05,6.554299034178257e-05,1.3999999999514401e-05,1.5622121281921864e-05,137.2037779970469,0.0,0.0,0.0001340000000005226,0.00013495911844074726,1,7.599999999996498e-05,7.491593714803457e-05,0.0005859999999999754,0.000585916917771101,,,0.0008859999999999424,0.0008870830060914159
4,1e-09,1.0000000000065512e-05,1.1541997082531452e-05,baseline,81,0.0004390000000000782,0.0004392080008983612,0.0,0.0,81,exact,1.1999999999900979e-05,1.0999967344105244e-05,1.09999999997612e-05,8.29098280519247e-06,28.703724358749206,0.0,0.0,0.0,0.0,1,7.400000000012952e-05,7.545913103967905e-05,0.0,0.0,,,0.0005459999999999354,0.0005455000791698694
4,1e-09,1.0000000000065512e-05,1.1541997082531452e-05,baseline,2,0.0004390000000000782,0.0004392080008983612,0.0,0.0,81,terminal,1.1999999999900979e-05,1.0999967344105244e-05,1.1999999999678934e-05,1.0582036338746548e-05,28.70372660597052,8.099999999999774e-05,8.008396252989769e-05,0.0,0.0,1,7.400000000012952e-05,7.545913103967905e-05,0.0005370000000000097,0.0005362499505281448,0.0006189999999999252,0.0006186249665915966,0.0011649999999998606,0.001164125045761466
4,1e-09,1.0999999999983245e-05,1.0334886610507965e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,6.600000000034356e-05,6.583309732377529e-05,1.4999999999654179e-05,1.6082078218460083e-05,137.2037779970469,0.0,0.0,0.00013499999999999623,0.00013541686348617077,2,7.399999999990747e-05,7.383304182440042e-05,0.0005830000000000002,0.0005825000116601586,,,0.0008839999999998849,0.0008839999791234732
4,1e-09,1.1999999999900979e-05,1.1500902473926544e-05,baseline,81,0.0004589999999999872,0.0004594160709530115,0.0,0.0,81,exact,1.100000000020529e-05,1.0999036021530628e-05,8.999999999925734e-06,7.917173206806183e-06,28.703724358749206,0.0,0.0,0.0,0.0,2,7.400000000012952e-05,7.462583016604185e-05,0.0,0.0,,,0.0005650000000001487,0.0005644590128213167
4,1e-09,1.1999999999900979e-05,1.1500902473926544e-05,baseline,2,0.0004589999999999872,0.0004594160709530115,0.0,0.0,81,terminal,1.100000000020529e-05,1.0999036021530628e-05,1.09999999997612e-05,1.016608439385891e-05,28.70372660597052,8.099999999999774e-05,8.129200432449579e-05,0.0,0.0,2,7.400000000012952e-05,7.462583016604185e-05,0.0005380000000001495,0.0005383749958127737,0.0006209999999999827,0.0006219159113243222,0.0011860000000001314,0.001186374924145639
4,1e-09,1.2000000000567113e-05,1.104187685996294e-05,baseline,2,0.0,0.0,0.0017259999999998943,0.001725749927572906,6,new,7.099999999993223e-05,7.087609264999628e-05,2.0999999999826713e-05,2.1415180526673794e-05,31.770153465688793,0.00021399999999993646,0.00021404202561825514,0.0,0.0,2,8.699999999994823e-05,8.737598545849323e-05,0.00043799999999993844,0.0004380829632282257,,,0.0025690000000000435,0.002568584051914513
4,1e-09,1.4999999999876223e-05,1.1999043636023998e-05,baseline,81,0.0004370000000000207,0.0004368749214336276,0.0,0.0,81,exact,1.1999999999900979e-05,1.1291936971247196e-05,3.0000000001972893e-06,8.127186447381973e-06,28.703724358749206,0.0,0.0,0.0,0.0,3,7.80000000000225e-05,7.724890019744635e-05,0.0,0.0,,,0.0005450000000000177,0.0005455419886857271
4,1e-09,1.4999999999876223e-05,1.1999043636023998e-05,baseline,2,0.0004370000000000207,0.0004368749214336276,0.0,0.0,81,terminal,1.1999999999900979e-05,1.1291936971247196e-05,7.000000000090267e-06,1.021125353872776e-05,28.70372660597052,8.300000000005525e-05,8.416699711233377e-05,0.0,0.0,3,7.80000000000225e-05,7.724890019744635e-05,0.0005299999999999194,0.000530540943145752,0.0006169999999998677,0.0006167920073494315,0.0011619999999998853,0.0011623339960351586
4,1e-09,9.999999999843467e-06,1.0832911357283592e-05,baseline,2,0.0,0.0,0.0017940000000000733,0.0017937481170520186,6,new,7.099999999993223e-05,7.041590288281441e-05,2.2000000000188535e-05,2.150109503418207e-05,31.770153465688793,0.00021000000000004349,0.00021000008564442396,0.0,0.0,3,9.40000000000385e-05,9.345996659249067e-05,0.0004310000000000702,0.00043116696178913116,,,0.0026320000000001897,0.0026311250403523445
4,1e-09,9.000000000147779e-06,1.0124989785254002e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,6.799999999995698e-05,6.787409074604511e-05,1.5999999999793957e-05,1.5128054656088352e-05,137.2037779970469,0.0,0.0,0.0001340000000000785,0.00013429089449346066,3,7.299999999998974e-05,7.320800796151161e-05,0.0005889999999999507,0.0005884160054847598,,,0.0008889999999999176,0.0008890420431271195
8,1e-05,2.2999999999884224e-05,2.4123932234942913e-05,baseline,2,0.0,0.0,0.0041119999999996715,0.004111249232664704,6,new,0.00013800000000041557,0.0001370853278785944,4.09999999992916e-05,4.129356238991022e-05,22.427091005192448,0.0003310000000005253,0.0003308318555355072,0.0,0.0,1,0.000172000000000061,0.00017166603356599808,0.0005209999999999937,0.0005208749789744616,,,0.005337999999999843,0.005337124923244119
8,1e-05,2.2999999999440135e-05,2.187606878578663e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.000128000000000128,0.00012845895253121853,2.5000000001274003e-05,2.912373747676611e-05,161.84053030352183,0.0,0.0,0.00026499999999973767,0.00026312307454645634,1,0.00014299999999956015,0.00014125218149274588,0.0005560000000000009,0.0005563750164583325,,,0.001140000000000141,0.001140209031291306
8,1e-05,9.600000000009601e-05,9.51249385252595e-05,baseline,6561,0.001899000000000095,0.0018986670766025782,0.0,0.0,6561,exact,2.8999999999834714e-05,2.8041191399097443e-05,1.3000000000262801e-05,1.4374847523868084e-05,17.961719398103348,0.0,0.0,0.0,0.0,1,0.00014399999999969992,0.00014391692820936441,0.0,0.0,,,0.0021809999999999885,0.0021801249822601676
8,1e-05,9.600000000009601e-05,9.51249385252595e-05,baseline,2,0.001899000000000095,0.0018986670766025782,0.0,0.0,6561,terminal,2.8999999999834714e-05,2.8041191399097443e-05,1.6000000000016e-05,1.7040874809026718e-05,17.961719398247485,0.0006530000000000147,0.0009030419168993831,0.0,0.0,1,0.00014399999999969992,0.00014391692820936441,0.0006030000000001312,0.0006024590693414211,0.001258999999999899,0.0015081670135259628,0.0034399999999998876,0.0036882919957861304
8,1e-05,2.3000000000328313e-05,2.274999860674143e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00012899999999960166,0.00012945791240781546,2.8999999999390624e-05,3.0210125260055065e-05,161.84053030352183,0.0,0.0,0.0002680000000006011,0.00026595802046358585,2,0.00014899999999995472,0.00014841498341411352,0.0005550000000000832,0.0005555839743465185,,,0.0011529999999999596,0.0011523750144988298
8,1e-05,7.00000000000145e-05,6.816803943365812e-05,baseline,6561,0.0019119999999999138,0.0019106670515611768,0.0,0.0,6561,exact,2.9000000000056758e-05,2.9166927561163902e-05,1.7999999999851468e-05,1.9164755940437317e-05,17.961719398103348,0.0,0.0,0.0,0.0,2,0.00014700000000011926,0.00014854117762297392,0.0,0.0,,,0.0021759999999999557,0.00217570795211941
8,1e-05,7.00000000000145e-05,6.816803943365812e-05,baseline,2,0.0019119999999999138,0.0019106670515611768,0.0,0.0,6561,terminal,2.9000000000056758e-05,2.9166927561163902e-05,1.999999999990898e-05,2.1373620256781578e-05,17.961719398247485,0.00043999999999999595,0.00043925002682954073,0.0,0.0,2,0.00014700000000011926,0.00014854117762297392,0.0006140000000001145,0.0006135830190032721,0.001056000000000168,0.001055041910149157,0.0032320000000001237,0.003230749862268567
8,1e-05,2.6000000000081513e-05,2.5000888854265213e-05,baseline,2,0.0,0.0,0.0041679999999997275,0.0041657889960333705,6,new,0.0001429999999997822,0.00014124996960163116,3.9000000000344315e-05,4.20442083850503e-05,22.427091005192448,0.00033399999999983443,0.00033383292611688375,0.0,0.0,2,0.00018000000000029104,0.00018112396355718374,0.0005150000000000432,0.0005157090490683913,,,0.005405000000000104,0.005404750001616776
8,1e-05,6.299999999970218e-05,6.421003490686417e-05,baseline,6561,0.0018240000000000478,0.0018240000354126096,0.0,0.0,6561,exact,2.799999999947289e-05,2.7376809157431126e-05,1.5000000000542357e-05,1.4204997569322586e-05,17.961719398103348,0.0,0.0,0.0,0.0,3,0.0001470000000003413,0.00014754210133105516,0.0,0.0,,,0.0020770000000001065,0.0020773339783772826
8,1e-05,6.299999999970218e-05,6.421003490686417e-05,baseline,2,0.0018240000000000478,0.0018240000354126096,0.0,0.0,6561,terminal,2.799999999947289e-05,2.7376809157431126e-05,1.7000000000821913e-05,1.645588781684637e-05,17.961719398247485,0.0003849999999998577,0.00038520805537700653,0.0,0.0,3,0.0001470000000003413,0.00014754210133105516,0.0005830000000000002,0.0005832910537719727,0.0009700000000001374,0.000970749999396503,0.003047000000000244,0.0030480839777737856
8,1e-05,2.400000000046809e-05,2.42479145526886e-05,baseline,2,0.0,0.0,0.004269999999999996,0.004274373990483582,6,new,0.00014599999999975743,0.0001479169586673379,4.4999999999850715e-05,4.241522401571274e-05,22.427091005192448,0.000332000000000221,0.00033162685576826334,0.0,0.0,3,0.00017399999999967442,0.0001744600012898445,0.0005379999999999274,0.0005377919878810644,,,0.005528999999999895,0.0055328329326584935
8,1e-05,2.4000000000024002e-05,2.295803278684616e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00013299999999993872,0.00013266620226204395,3.0999999999892225e-05,2.929079346358776e-05,161.84053030352183,0.0,0.0,0.0002649999999999597,0.0002658760640770197,3,0.00015300000000006975,0.00015424995217472315,0.0005720000000000169,0.0005725419614464045,,,0.0011779999999999013,0.0011775830062106252
8,1e-07,2.4999999999941735e-05,2.4751294404268265e-05,baseline,2,0.0,0.0,0.004202999999999957,0.004200459108687937,6,new,0.00013999999999936286,0.0001397080486640334,3.800000000042658e-05,4.274758975952864e-05,30.38846983374337,0.00037700000000029377,0.00037646014243364334,0.0,0.0,1,0.00017400000000034055,0.00017245777416974306,0.0004799999999998139,0.0004802499897778034,,,0.005437000000000136,0.005436833947896957
8,1e-07,2.500000000016378e-05,2.2335094399750233e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00013200000000024303,0.00012975092977285385,2.1000000000048757e-05,2.7957139536738396e-05,195.16549110891057,0.0,0.0,0.0002689999999998527,0.00026695604901760817,1,0.0001449999999998397,0.00014487584121525288,0.0005279999999998619,0.000528041971847415,,,0.0011200000000000099,0.0011199170257896185
8,1e-07,6.99999999995704e-05,6.762414705008268e-05,baseline,6561,0.0019759999999999778,0.0019767499761655927,0.0,0.0,6561,exact,2.9000000000278803e-05,2.758402843028307e-05,1.0999999999983245e-05,1.5165656805038452e-05,23.69372645205764,0.0,0.0,0.0,0.0,1,0.0002140000000001585,0.00021216715686023235,0.0,0.0,,,0.0022999999999999687,0.0022992909653112292
8,1e-07,6.99999999995704e-05,6.762414705008268e-05,baseline,2,0.0019759999999999778,0.0019767499761655927,0.0,0.0,6561,terminal,2.9000000000278803e-05,2.758402843028307e-05,1.1999999999900979e-05,1.762271858751774e-05,23.693726464305822,0.0004230000000000622,0.00042216700967401266,0.0,0.0,1,0.0002140000000001585,0.00021216715686023235,0.0005470000000000752,0.0005470840260386467,0.0009710000000000552,0.0009717080974951386,0.003271000000000024,0.003270999062806368
8,1e-07,2.199999999996649e-05,2.1750922314822674e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00012799999999968392,0.00012708292342722416,2.8000000001027203e-05,2.7542351745069027e-05,195.16549110891057,0.0,0.0,0.0002589999999997872,0.0002602088497951627,2,0.0001419999999996424,0.00014087394811213017,0.0005159999999999609,0.0005168749485164881,,,0.0010950000000000681,0.0010943339439108968
8,1e-07,6.300000000014627e-05,6.300199311226606e-05,baseline,6561,0.0019209999999998395,0.0019210419850423932,0.0,0.0,6561,exact,2.6000000000081513e-05,2.62079993262887e-05,1.4000000000180535e-05,1.408217940479517e-05,23.69372645205764,0.0,0.0,0.0,0.0,2,0.0001429999999997822,0.00014270783867686987,0.0,0.0,,,0.00216700000000003,0.002167041995562613
8,1e-07,6.300000000014627e-05,6.300199311226606e-05,baseline,2,0.0019209999999998395,0.0019210419850423932,0.0,0.0,6561,terminal,2.6000000000081513e-05,2.62079993262887e-05,1.5000000000098268e-05,1.6332021914422512e-05,23.693726464305822,0.000408000000000186,0.00040720903780311346,0.0,0.0,2,0.0001429999999997822,0.00014270783867686987,0.0005450000000000177,0.000544416019693017,0.0009540000000001214,0.0009538749000057578,0.0031210000000001514,0.003120916895568371
8,1e-07,2.2000000000188535e-05,2.4499953724443913e-05,baseline,2,0.0,0.0,0.0042079999999999895,0.0042129987850785255,6,new,0.000144000000000144,0.000144916120916605,5.0000000000105516e-05,4.108308348804712e-05,30.38846983374337,0.0003610000000000557,0.000360458972863853,0.0,0.0,2,0.00017799999999978944,0.0001798340817913413,0.0005039999999998379,0.0005048339953646064,,,0.005467000000000111,0.005468624993227422
8,1e-07,6.899999999965267e-05,6.833299994468689e-05,baseline,6561,0.0020689999999998765,0.0020693340338766575,0.0,0.0,6561,exact,2.6999999999999247e-05,2.762500662356615e-05,1.4000000000180535e-05,1.4751101844012737e-05,23.69372645205764,0.0,0.0,0.0,0.0,3,0.00015400000000020952,0.00015295692719519138,0.0,0.0,,,0.0023329999999999185,0.0023330000694841146
8,1e-07,6.899999999965267e-05,6.833299994468689e-05,baseline,2,0.0020689999999998765,0.0020693340338766575,0.0,0.0,6561,terminal,2.6999999999999247e-05,2.762500662356615e-05,1.7000000000377824e-05,1.700210850685835e-05,23.693726464305822,0.00039999999999995595,0.00040041597094386816,0.0,0.0,3,0.00015400000000020952,0.00015295692719519138,0.0005729999999999347,0.0005728329997509718,0.0009760000000000879,0.0009754999773576856,0.0033090000000000064,0.0033085000468418
8,1e-07,2.500000000016378e-05,2.4206936359405518e-05,baseline,2,0.0,0.0,0.004197000000000006,0.004197459085844457,6,new,0.0001369999999993876,0.0001377089647576213,4.2000000000097515e-05,4.066876135766506e-05,30.38846983374337,0.0003509999999999902,0.0003522910410538316,0.0,0.0,3,0.00017300000000042282,0.00017191516235470772,0.0005020000000000024,0.0005024580750614405,,,0.005427000000000071,0.005426708026789129
8,1e-07,2.7000000000443336e-05,2.7875881642103195e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.000128000000000128,0.00012816931121051311,2.799999999947289e-05,2.912292256951332e-05,195.16549110891057,0.0,0.0,0.00027399999999988545,0.0002731239655986428,3,0.00014999999999987246,0.00014866585843265057,0.000528000000000084,0.0005271669942885637,,,0.001134999999999886,0.0011341249337419868
8,1e-09,2.5999999999637424e-05,2.6123947463929653e-05,baseline,2,0.0,0.0,0.003878999999999966,0.0038817080203443766,6,new,0.00014600000000020152,0.00014704209752380848,4.700000000057436e-05,4.5751105062663555e-05,41.89646969064469,0.00039699999999975866,0.000396791729144752,0.0,0.0,1,0.00018399999999996197,0.00018229102715849876,0.0006120000000000569,0.0006120420293882489,,,0.005291000000000157,0.005291749956086278
8,1e-09,2.3000000000328313e-05,2.4376087822020054e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00013400000000030055,0.0001333748223260045,3.5999999999702936e-05,3.308604937046766e-05,223.84228438550218,0.0,0.0,0.00029199999999995896,0.0002957910764962435,1,0.00015199999999970792,0.00015287194401025772,0.0005310000000000592,0.000531249912455678,,,0.0011680000000000579,0.0011707498924806714
8,1e-09,7.400000000012952e-05,7.300102151930332e-05,baseline,6561,0.0023440000000001238,0.0023490419844165444,0.0,0.0,6561,exact,2.9000000000056758e-05,2.9082992114126682e-05,1.5999999999127823e-05,1.6038655303418636e-05,35.14985989336635,0.0,0.0,0.0,0.0,1,0.00015400000000043157,0.00015508534852415323,0.0,0.0,,,0.0026169999999998694,0.0026222500018775463
8,1e-09,7.400000000012952e-05,7.300102151930332e-05,baseline,2,0.0023440000000001238,0.0023490419844165444,0.0,0.0,6561,terminal,2.9000000000056758e-05,2.9082992114126682e-05,1.8999999999103068e-05,1.8496648408472538e-05,35.14986312936016,0.0004870000000001262,0.0004931670846417546,0.0,0.0,1,0.00015400000000043157,0.00015508534852415323,0.0006709999999998661,0.0006717499345541,0.0011609999999999676,0.0011673750123009086,0.003777999999999837,0.003789625014178455
8,1e-09,2.3999999999579913e-05,2.3417058400809765e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00013599999999991397,0.00013595703057944775,2.9999999999752447e-05,3.0042952857911587e-05,223.84228438550218,0.0,0.0,0.0002670000000004613,0.0002662909682840109,2,0.0001420000000000865,0.00014395895414054394,0.0005860000000001975,0.0005881660617887974,,,0.0011849999999999916,0.0011878330260515213
8,1e-09,6.799999999995698e-05,6.904208566993475e-05,baseline,6561,0.00243799999999994,0.002438125084154308,0.0,0.0,6561,exact,2.799999999991698e-05,2.8207781724631786e-05,1.699999999971169e-05,1.6293255612254143e-05,35.14985989336635,0.0,0.0,0.0,0.0,2,0.00015600000000048908,0.00015591480769217014,0.0,0.0,,,0.002707000000000015,0.0027075830148532987
8,1e-09,6.799999999995698e-05,6.904208566993475e-05,baseline,2,0.00243799999999994,0.002438125084154308,0.0,0.0,6561,terminal,2.799999999991698e-05,2.8207781724631786e-05,1.8999999999547157e-05,1.908408012241125e-05,35.14986312936016,0.0004230000000000622,0.00042304210364818573,0.0,0.0,2,0.00015600000000048908,0.00015591480769217014,0.0006909999999999972,0.0006911250529810786,0.0011159999999998949,0.0011169579811394215,0.00382299999999991,0.00382454099599272
8,1e-09,2.799999999991698e-05,2.4790875613689423e-05,baseline,2,0.0,0.0,0.003925999999999874,0.003931543091312051,6,new,0.00014200000000030855,0.00014279189053922892,4.6999999999908226e-05,4.50813677161932e-05,41.89646969064469,0.0004039999999998489,0.00040604197420179844,0.0,0.0,2,0.00018099999999998673,0.0001811678521335125,0.0006220000000001225,0.0006221670191735029,,,0.005349999999999966,0.005353584070689976
8,1e-09,6.800000000017903e-05,7.191905751824379e-05,baseline,6561,0.004066000000000125,0.004981125006452203,0.0,0.0,6561,exact,2.6000000000081513e-05,2.9082875698804855e-05,2.4000000000024002e-05,1.9582221284508705e-05,35.14985989336635,0.0,0.0,0.0,0.0,3,0.0001559999999996009,0.0001542908139526844,0.0,0.0,,,0.0043400000000000105,0.0052559999749064445
8,1e-09,6.800000000017903e-05,7.191905751824379e-05,baseline,2,0.004066000000000125,0.004981125006452203,0.0,0.0,6561,terminal,2.6000000000081513e-05,2.9082875698804855e-05,3.300000000017178e-05,2.9999297112226486e-05,35.14986312936016,0.0012820000000000054,0.0016446249792352319,0.0,0.0,3,0.0001559999999996009,0.0001542908139526844,0.0010149999999999881,0.001106458017602563,0.0023060000000001413,0.0027615000726655126,0.006646000000000152,0.008017500047571957
8,1e-09,3.000000000041858e-05,2.870929893106222e-05,baseline,2,0.0,0.0,0.004365000000000174,0.004465542966499925,6,new,0.00017699999999964966,0.00017924897838383913,5.399999999977645e-05,6.170966662466526e-05,41.89646969064469,0.00042399999999997995,0.000423249090090394,0.0,0.0,3,0.00030900000000011474,0.00031491497065871954,0.0006289999999999907,0.0006279170047491789,,,0.005988000000000104,0.006101291975937784
8,1e-09,2.1000000000048757e-05,2.2709020413458347e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00013499999999955214,0.00013554200995713472,3.0000000000640625e-05,3.0254945158958435e-05,223.84228438550218,0.0,0.0,0.0002860000000002305,0.0002842049580067396,3,0.00015299999999962566,0.00015316507779061794,0.0005239999999999689,0.0005233329720795155,,,0.0011490000000000666,0.0011492089834064245
12,1e-05,4.4000000000599115e-05,4.4958083890378475e-05,baseline,2,0.0,0.0,0.0068629999999998414,0.006899416213855147,6,new,0.00023200000000023202,0.0002330838469788432,8.39999999990848e-05,9.195867460221052e-05,27.58768734440524,0.000508000000000397,0.0005082491552457213,0.0,0.0,1,0.00036499999999972665,0.0003746261354535818,0.0006540000000001545,0.0006538749439641833,,,0.008750000000000036,0.008806167053990066
12,1e-05,3.2000000000032e-05,3.47070163115859e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00019900000000028228,0.00019766681361943483,4.599999999976845e-05,4.4126296415925026e-05,218.23416099138592,0.0,0.0,0.0004229999999996181,0.0004220828413963318,1,0.00022999999999995246,0.00023050012532621622,0.0005510000000001902,0.0005515000084415078,,,0.0014809999999998436,0.0014805831015110016
12,1e-05,0.004649999999999821,0.004663957864977419,baseline,531441,0.14690899999999996,0.14852504106238484,0.0,0.0,531441,exact,0.0014539999999998443,0.001454124110750854,3.200000000025405e-05,4.037702456116676e-05,22.36078700292311,0.0,0.0,0.0,0.0,1,0.00023100000000009224,0.00022983294911682606,0.0,0.0,,,0.15327599999999997,0.1549133330117911
12,1e-05,0.004649999999999821,0.004663957864977419,baseline,2,0.14690899999999996,0.14852504106238484,0.0,0.0,531441,terminal,0.0014539999999998443,0.001454124110750854,3.9000000000344315e-05,4.679395351558924e-05,22.360787003099226,0.05219799999999997,0.053309708018787205,0.0,0.0,1,0.00023100000000009224,0.00022983294911682606,0.0007019999999999804,0.0007029999978840351,0.05290700000000004,0.05401912494562566,0.206183,0.20893245795741677
12,1e-05,3.599999999992498e-05,3.5541015677154064e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00020099999999967366,0.0002009168965741992,4.1999999999653426e-05,4.4082291424274445e-05,218.23416099138592,0.0,0.0,0.0004150000000004983,0.00041325041092932224,2,0.0002450000000002728,0.00024404225405305624,0.0005479999999999929,0.000548750045709312,,,0.001487000000000016,0.0014865829143673182
12,1e-05,0.004348999999999714,0.004347666981630027,baseline,531441,0.139254,0.14026608306448907,0.0,0.0,531441,exact,0.0009400000000001629,0.0009450401412323117,2.4000000000246047e-05,2.6582740247249603e-05,22.36078700292311,0.0,0.0,0.0,0.0,2,0.00022599999999983744,0.00022329401690512896,0.0,0.0,,,0.14479299999999995,0.14580866694450378
12,1e-05,0.004348999999999714,0.004347666981630027,baseline,2,0.139254,0.14026608306448907,0.0,0.0,531441,terminal,0.0009400000000001629,0.0009450401412323117,2.9000000000278803e-05,3.341585397720337e-05,22.360787003099226,0.04946399999999995,0.049495624960400164,0.0,0.0,2,0.00022599999999983744,0.00022329401690512896,0.0006779999999999564,0.0006774169160053134,0.05014699999999994,0.05017987499013543,0.1949399999999999,0.19598854193463922
12,1e-05,4.2999999999793204e-05,3.962602932006121e-05,baseline,2,0.0,0.0,0.006392999999999649,0.0063926250440999866,6,new,0.00021700000000013375,0.00021558499429374933,0.000452000000000119,0.000461080577224493,27.58768734440524,0.0004790000000001182,0.00047758419532328844,0.0,0.0,2,0.0002980000000001315,0.00029629108030349016,0.0006829999999999892,0.0006856670370325446,,,0.008564999999999934,0.008568458957597613
12,1e-05,0.005072999999999883,0.005121041089296341,baseline,531441,0.14087899999999998,0.14107562508434057,0.0,0.0,531441,exact,0.0012720000000001619,0.0013071241555735469,3.2000000000032e-05,3.1582778319716454e-05,22.36078700292311,0.0,0.0,0.0,0.0,3,0.0002729999999999677,0.0002725429367274046,0.0,0.0,,,0.14752900000000002,0.14780791604425758
12,1e-05,0.005072999999999883,0.005121041089296341,baseline,2,0.14087899999999998,0.14107562508434057,0.0,0.0,531441,terminal,0.0012720000000001619,0.0013071241555735469,3.599999999992498e-05,3.76248499378562e-05,22.360787003099226,0.048831999999999987,0.048833749955520034,0.0,0.0,3,0.0002729999999999677,0.0002725429367274046,0.0006950000000001122,0.0006946659414097667,0.04953099999999999,0.04953445796854794,0.19706,0.19734237401280552
12,1e-05,4.199999999987547e-05,4.26251208409667e-05,baseline,2,0.0,0.0,0.006584999999999397,0.006597375264391303,6,new,0.00021999999999988695,0.00022024812642484903,6.900000000009676e-05,6.758456584066153e-05,27.58768734440524,0.000488000000000266,0.0004883749643340707,0.0,0.0,3,0.0003020000000006906,0.0003017090493813157,0.0005919999999999259,0.0005924999713897705,,,0.008298000000000139,0.008310417062602937
12,1e-05,3.500000000045134e-05,3.387581091374159e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00019399999999980544,0.00018995918799191713,3.4000000000089514e-05,4.207913298159838e-05,218.23416099138592,0.0,0.0,0.0003939999999997834,0.00039229157846421003,3,0.00021000000000004349,0.00020925223361700773,0.0005249999999998867,0.0005250420654192567,,,0.0013920000000000599,0.0013925000093877316
12,1e-07,3.79999999995384e-05,3.8499245420098305e-05,baseline,2,0.0,0.0,0.006540000000000212,0.006540208123624325,6,new,0.00021300000000001873,0.00021020916756242514,6.100000000008876e-05,6.625184323638678e-05,36.97410602559548,0.0005109999999999282,0.0005097909597679973,0.0,0.0,1,0.000288000000000288,0.00028745667077600956,0.0005609999999998116,0.0005597920389845967,,,0.008211999999999886,0.008212208049371839
12,1e-07,3.7999999999094314e-05,3.671017475426197e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00019999999999953388,0.00020000117365270853,4.500000000051685e-05,4.945287946611643e-05,263.1712657314371,0.0,0.0,0.0004240000000006461,0.00042420881800353527,1,0.00024399999999991095,0.00024125201161950827,0.000684000000000129,0.0006847500335425138,,,0.001634999999999831,0.0016363750910386443
12,1e-07,0.004681999999999409,0.004681626916863024,baseline,531441,0.13947299999999974,0.1399152090307325,0.0,0.0,531441,exact,0.0008400000000001739,0.0008368719136342406,2.800000000036107e-05,3.312516491860151e-05,29.125245742159247,0.0,0.0,0.0,0.0,1,0.0002470000000003303,0.0002464170102030039,0.0,0.0,,,0.14527,0.14571325003635138
12,1e-07,0.004681999999999409,0.004681626916863024,baseline,2,0.13947299999999974,0.1399152090307325,0.0,0.0,531441,terminal,0.0008400000000001739,0.0008368719136342406,3.300000000017178e-05,3.875116817653179e-05,29.125245757174433,0.05017499999999986,0.0502962910104543,0.0,0.0,1,0.0002470000000003303,0.0002464170102030039,0.0005860000000001975,0.0005858329823240638,0.05076599999999987,0.05088774999603629,0.19603599999999988,0.19660100003238767
12,1e-07,3.7000000000286803e-05,3.5250093787908554e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.0001989999999998382,0.00019579206127673388,3.400000000075565e-05,4.358263686299324e-05,263.1712657314371,0.0,0.0,0.00040099999999965164,0.000400831107981503,2,0.00023899999999965615,0.00023516907822340727,0.0006270000000001552,0.0006264169933274388,,,0.0015370000000003436,0.0015370419714599848
12,1e-07,0.004055000000000586,0.0040544988587498665,baseline,531441,0.14245299999999972,0.1424974170513451,0.0,0.0,531441,exact,0.0007449999999993295,0.0007435420993715525,2.299999999921809e-05,2.4586915969848633e-05,29.125245742159247,0.0,0.0,0.0,0.0,2,0.00022200000000083264,0.00022183009423315525,0.0,0.0,,,0.14749799999999968,0.14754187501966953
12,1e-07,0.004055000000000586,0.0040544988587498665,baseline,2,0.14245299999999972,0.1424974170513451,0.0,0.0,531441,terminal,0.0007449999999993295,0.0007435420993715525,2.9999999999308358e-05,3.2544019632041454e-05,29.125245757174433,0.052065999999999946,0.05245687498245388,0.0,0.0,2,0.00022200000000083264,0.00022183009423315525,0.0006349999999999412,0.0006379589904099703,0.05270799999999998,0.053102791076526046,0.20020599999999966,0.20064466609619558
12,1e-07,4.499999999962867e-05,4.354340489953756e-05,baseline,2,0.0,0.0,0.0066990000000002325,0.0067094177938997746,6,new,0.00023100000000120247,0.00022758508566766977,6.59999999990113e-05,7.299846038222313e-05,36.97410602559548,0.0005429999999995161,0.0005383309908211231,0.0,0.0,2,0.0011270000000003222,0.001128333155065775,0.0006669999999999732,0.0006745830178260803,,,0.009377999999999886,0.009394791908562183
12,1e-07,0.004098999999999187,0.004096540971659124,baseline,531441,0.145575,0.14850829099304974,0.0,0.0,531441,exact,0.0007900000000002905,0.0007898778421804309,2.1000000000270802e-05,2.64141708612442e-05,29.125245742159247,0.0,0.0,0.0,0.0,3,0.0002369999999998207,0.0002344180829823017,0.0,0.0,,,0.15072199999999958,0.15365554206073284
12,1e-07,0.004098999999999187,0.004096540971659124,baseline,2,0.145575,0.14850829099304974,0.0,0.0,531441,terminal,0.0007900000000002905,0.0007898778421804309,2.700000000022129e-05,3.274728078395128e-05,29.125245757174433,0.05399799999999999,0.06264787493273616,0.0,0.0,3,0.0002369999999998207,0.0002344180829823017,0.0006040000000000489,0.0006034589605405927,0.05460799999999999,0.06325766700319946,0.20532999999999957,0.2169132090639323
12,1e-07,4.2999999999793204e-05,4.075118340551853e-05,baseline,2,0.0,0.0,0.006748999999999672,0.00675291393417865,6,new,0.00022800000000122722,0.0002238729503005743,5.9999999999060805e-05,6.708432920277119e-05,36.97410602559548,0.000520000000000298,0.0005167938070371747,0.0,0.0,3,0.0003010000000003288,0.0003008338389918208,0.0005869999999998932,0.0005880000535398722,,,0.008488000000000273,0.008490250096656382
12,1e-07,3.399999999986747e-05,3.3751013688743114e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.0001970000000008909,0.00019674899522215128,4.1000000001290005e-05,4.25002072006464e-05,263.1712657314371,0.0,0.0,0.00039699999999864843,0.00039908394683152437,3,0.0002149999999994101,0.000213164952583611,0.0006219999999999004,0.0006215419853106141,,,0.0015060000000000073,0.0015067911008372903
12,1e-09,3.900000000012227e-05,3.9040111005306244e-05,baseline,2,0.0,0.0,0.005823000000001244,0.005823999876156449,6,new,0.00021000000000048757,0.000210333033464849,6.0999999996980137e-05,6.333470810204744e-05,50.76554501891128,0.0005579999999998364,0.0005562499864026904,0.0,0.0,1,0.00028400000000150527,0.00028254231438040733,0.0005379999999997054,0.0005373749881982803,,,0.007512999999999881,0.00751287501771003
12,1e-09,3.400000000031156e-05,3.3371965400874615e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00018900000000110495,0.0001902927178889513,4.39999999990448e-05,4.2084488086402416e-05,301.84054041129264,0.0,0.0,0.0004099999999986892,0.00041158380918204784,1,0.0002140000000006026,0.00021312606986612082,0.0006750000000002032,0.000676875002682209,,,0.0015659999999999563,0.001567334053106606
12,1e-09,0.004634000000000249,0.004631082178093493,baseline,531441,0.16058700000000004,0.16062633297406137,0.0,0.0,531441,exact,0.0007990000000006603,0.0007975029293447733,1.8999999999547157e-05,2.712174318730831e-05,41.18719357622725,0.0,0.0,0.0,0.0,1,0.0002679999999997129,0.00026462716050446033,0.0,0.0,,,0.1663070000000002,0.1663466669851914
12,1e-09,0.004634000000000249,0.004631082178093493,baseline,2,0.16058700000000004,0.16062633297406137,0.0,0.0,531441,terminal,0.0007990000000006603,0.0007975029293447733,2.5999999999193335e-05,3.437371924519539e-05,41.187197588457416,0.0489440000000001,0.04895429091993719,0.0,0.0,1,0.0002679999999997129,0.00026462716050446033,0.0007570000000001187,0.000759416026994586,0.04970799999999986,0.049720958922989666,0.21601500000000007,0.21606762590818107
12,1e-09,3.500000000000725e-05,3.537489101290703e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.0001980000000005866,0.00019787403289228678,4.699999999946414e-05,4.408240783959627e-05,301.84054041129264,0.0,0.0,0.00039900000000026026,0.0004011677810922265,2,0.000236000000000125,0.00023608386982232332,0.0005979999999996544,0.0005980420392006636,,,0.0015130000000000976,0.0015126250218600035
12,1e-09,0.0041440000000001476,0.004144291044212878,baseline,531441,0.172574,0.17388200003188103,0.0,0.0,531441,exact,0.0008729999999999016,0.0008713739225640893,2.399999999891378e-05,2.4919048883020878e-05,41.18719357622725,0.0,0.0,0.0,0.0,2,0.00022600000000094767,0.0002260409528389573,0.0,0.0,,,0.17784099999999992,0.17914862500037998
12,1e-09,0.0041440000000001476,0.004144291044212878,baseline,2,0.172574,0.17388200003188103,0.0,0.0,531441,terminal,0.0008729999999999016,0.0008713739225640893,2.999999999842018e-05,3.133609425276518e-05,41.187197588457416,0.05217000000000027,0.05236175004392862,0.0,0.0,2,0.00022600000000094767,0.0002260409528389573,0.0007660000000000444,0.0007767080096527934,0.05294199999999982,0.05314487509895116,0.23078299999999974,0.23229350009933114
12,1e-09,4.000000000026205e-05,3.99579294025898e-05,baseline,2,0.0,0.0,0.005783000000000982,0.005783874890767038,6,new,0.00021499999999896602,0.00021258601918816566,6.400000000139627e-05,6.412423681467772e-05,50.76554501891128,0.0005469999999987429,0.0005468761082738638,0.0,0.0,2,0.00031899999999929207,0.0003202058142051101,0.0005370000000000097,0.0005375000182539225,,,0.007504999999999651,0.007505125016905367
12,1e-09,0.004550000000000498,0.0045513330260291696,baseline,531441,0.16095999999999977,0.16206708294339478,0.0,0.0,531441,exact,0.0008889999999994735,0.0008859583176672459,1.9000000000435335e-05,2.5164801627397537e-05,41.18719357622725,0.0,0.0,0.0,0.0,3,0.00022299999999964015,0.00021896092221140862,0.0,0.0,,,0.16664099999999982,0.16774850001093
12,1e-09,0.004550000000000498,0.0045513330260291696,baseline,2,0.16095999999999977,0.16206708294339478,0.0,0.0,531441,terminal,0.0008889999999994735,0.0008859583176672459,2.5000000000385825e-05,3.124785143882036e-05,41.187197588457416,0.0494760000000003,0.04948070796672255,0.0,0.0,3,0.00022299999999964015,0.00021896092221140862,0.0007409999999996586,0.0007409169338643551,0.05022299999999991,0.050227707950398326,0.21686399999999972,0.21797620796132833
12,1e-09,3.6999999998954536e-05,4.2084138840436935e-05,baseline,2,0.0,0.0,0.006091999999998876,0.00609754107426852,6,new,0.0002330000000023702,0.00023166602477431297,7.799999999846818e-05,6.778782699257135e-05,50.76554501891128,0.0005680000000021224,0.0005673359846696258,0.0,0.0,3,0.0013259999999997163,0.0013317089760676026,0.000534999999999286,0.0005336670437827706,,,0.008868999999999794,0.00887179106939584
12,1e-09,3.400000000119974e-05,3.337487578392029e-05,baseline,2,0.0,0.0,0.0,0.0,6,peel,0.00018999999999902428,0.0001897079637274146,3.5999999999702936e-05,4.195456858724356e-05,301.84054041129264,0.0,0.0,0.0004000000000008441,0.0003977528540417552,3,0.00021199999999943486,0.00020879274234175682,0.0005749999999995481,0.0005757079925388098,,,0.001446999999999754,0.0014472909970209002
2,1e-05,7.000000000090267e-06,5.082925781607628e-06,heavy_tail,2,0.0,0.0,0.00156000000000045,0.0015607080422341824,6,new,4.7999999999603915e-05,4.820898175239563e-05,1.5999999999571912e-05,1.5917117707431316e-05,24.275657015819007,9.899999999962716e-05,0.00010008411481976509,0.0,0.0,1,8.09999999997757e-05,8.108292240649462e-05,0.0004390000000000782,0.0004385829670354724,,,0.002249999999999197,0.002249667071737349
2,1e-05,6.000000000838668e-06,4.166970029473305e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,3.499999999956316e-05,3.491598181426525e-05,9.000000000369823e-06,9.167124517261982e-06,56.40853540148792,0.0,0.0,6.999999999912632e-05,7.033394649624825e-05,1,4.099999999951365e-05,4.1624996811151505e-05,0.00048000000000048004,0.000480332993902266,,,0.0006409999999998917,0.0006405420135706663
2,1e-05,4.999999999810711e-06,4.832982085645199e-06,heavy_tail,9,0.0004930000000005208,0.0004921249346807599,0.0,0.0,9,exact,5.999999999950489e-06,6.124028004705906e-06,5.00000000069889e-06,5.501089617609978e-06,24.0203336960988,0.0,0.0,0.0,0.0,1,3.999999999937387e-05,4.075001925230026e-05,0.0,0.0,,,0.0005490000000003548,0.0005493330536410213
2,1e-05,4.999999999810711e-06,4.832982085645199e-06,heavy_tail,2,0.0004930000000005208,0.0004921249346807599,0.0,0.0,9,terminal,5.999999999950489e-06,6.124028004705906e-06,7.000000000090267e-06,7.79307447373867e-06,24.02033369625205,7.599999999996498e-05,7.53339845687151e-05,0.0,0.0,1,3.999999999937387e-05,4.075001925230026e-05,0.00046300000000076835,0.0004636660451069474,0.0005410000000001247,0.0005412920145317912,0.0010900000000004795,0.0010906250681728125
2,1e-05,4.999999999810711e-06,4.0839659050107e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,3.499999999956316e-05,3.4458120353519917e-05,8.000000001118224e-06,9.29099041968584e-06,56.40853540148792,0.0,0.0,6.800000000062312e-05,6.925000343471766e-05,2,3.999999999937387e-05,4.04169550165534e-05,0.0004929999999996326,0.0004922079388052225,,,0.0006490000000001217,0.00064970797393471
2,1e-05,5.00000000069889e-06,4.66697383671999e-06,heavy_tail,9,0.0005119999999996239,0.0005122500006109476,0.0,0.0,9,exact,5.999999999950489e-06,6.042071618139744e-06,6.999999999202089e-06,5.541020072996616e-06,24.0203336960988,0.0,0.0,0.0,0.0,2,4.000000000026205e-05,4.1082967072725296e-05,0.0,0.0,,,0.0005699999999997374,0.0005695830332115293
2,1e-05,5.00000000069889e-06,4.66697383671999e-06,heavy_tail,2,0.0005119999999996239,0.0005122500006109476,0.0,0.0,9,terminal,5.999999999950489e-06,6.042071618139744e-06,9.999999998733244e-06,7.707043550908566e-06,24.02033369625205,7.100000000015427e-05,7.112498860806227e-05,0.0,0.0,2,4.000000000026205e-05,4.1082967072725296e-05,0.00044700000000030826,0.0004475000314414501,0.0005209999999999937,0.0005207910435274243,0.001090999999999731,0.0010903740767389536
2,1e-05,2.9999999995311555e-06,4.124944098293781e-06,heavy_tail,2,0.0,0.0,0.0009219999999992012,0.0009232909651473165,6,new,3.6999999999842714e-05,3.712496254593134e-05,1.5000000000320313e-05,1.1834083124995232e-05,24.275657015819007,9.600000000009601e-05,9.62080666795373e-05,0.0,0.0,2,4.899999999974369e-05,4.879198968410492e-05,0.00044800000000044804,0.0004492499865591526,,,0.0015699999999991832,0.0015706249978393316
2,1e-05,3.9999999996709334e-06,4.667090252041817e-06,heavy_tail,9,0.00047599999999992093,0.00047520792577415705,0.0,0.0,9,exact,5.999999999950489e-06,5.916925147175789e-06,3.000000000419334e-06,5.041249096393585e-06,24.0203336960988,0.0,0.0,0.0,0.0,3,4.2000000000541604e-05,4.091684240847826e-05,0.0,0.0,,,0.0005310000000005033,0.0005317500326782465
2,1e-05,3.9999999996709334e-06,4.667090252041817e-06,heavy_tail,2,0.00047599999999992093,0.00047520792577415705,0.0,0.0,9,terminal,5.999999999950489e-06,5.916925147175789e-06,5.00000000069889e-06,7.459195330739021e-06,24.02033369625205,7.100000000015427e-05,7.120799273252487e-05,0.0,0.0,3,4.2000000000541604e-05,4.091684240847826e-05,0.00045999999999946084,0.00045958301052451134,0.0005329999999998947,0.0005332089494913816,0.001064000000000398,0.0010649589821696281
2,1e-05,4.999999998922533e-06,5.041947588324547e-06,heavy_tail,2,0.0,0.0,0.0010390000000004562,0.0010365418856963515,6,new,4.000000000026205e-05,4.070904105901718e-05,1.4000000000180535e-05,1.537427306175232e-05,24.275657015819007,0.00010899999999924859,0.00010891701094806194,0.0,0.0,3,5.9000000000253294e-05,6.004096940159798e-05,0.0004490000000005878,0.00044849992264062166,,,0.001714999999999911,0.0017151250503957272
2,1e-05,5.00000000069889e-06,4.332978278398514e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,3.499999999956316e-05,3.504089545458555e-05,9.000000001258002e-06,9.458279237151146e-06,56.40853540148792,0.0,0.0,7.299999999954565e-05,7.129204459488392e-05,3,4.7999999999603915e-05,4.8958929255604744e-05,0.0004919999999994928,0.0004931249422952533,,,0.0006620000000001625,0.0006622080691158772
2,1e-07,3.9999999996709334e-06,4.166155122220516e-06,heavy_tail,2,0.0,0.0,0.0009230000000011174,0.0009252920281141996,6,new,3.6999999999842714e-05,3.6498880945146084e-05,1.4999999998543956e-05,1.470884308218956e-05,43.34069918037882,0.00011100000000041632,0.00011183391325175762,0.0,0.0,1,4.600000000021254e-05,4.554202314466238e-05,0.0005090000000000927,0.0005092080682516098,,,0.0016449999999998965,0.0016472499119117856
2,1e-07,5.00000000069889e-06,4.125060513615608e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,3.399999999942338e-05,3.3917021937668324e-05,5.999999999062311e-06,9.167124517261982e-06,68.02376370383264,0.0,0.0,7.000000000090267e-05,6.987492088228464e-05,1,4.099999999951365e-05,4.0499959141016006e-05,0.0005399999999999849,0.000539249973371625,,,0.0006959999999995858,0.0006968340603634715
2,1e-07,4.000000000559112e-06,4.541943781077862e-06,heavy_tail,9,0.00044399999999988893,0.00044416694436222315,0.0,0.0,9,exact,4.999999999810711e-06,6.042071618139744e-06,5.00000000069889e-06,5.791895091533661e-06,42.712009298289395,0.0,0.0,0.0,0.0,1,4.39999999990448e-05,4.1541061364114285e-05,0.0,0.0,,,0.0005020000000000024,0.0005020839162170887
2,1e-07,4.000000000559112e-06,4.541943781077862e-06,heavy_tail,2,0.00044399999999988893,0.00044416694436222315,0.0,0.0,9,terminal,4.999999999810711e-06,6.042071618139744e-06,6.000000000838668e-06,7.999944500625134e-06,42.71200929907282,7.300000000043383e-05,7.29589955881238e-05,0.0,0.0,1,4.39999999990448e-05,4.1541061364114285e-05,0.0005299999999994753,0.0005292079877108335,0.0006040000000000489,0.0006043750327080488,0.0011060000000000514,0.0011064589489251375
2,1e-07,4.000000000559112e-06,3.958004526793957e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,3.499999999956316e-05,3.554089926183224e-05,1.100000000064938e-05,9.62521880865097e-06,68.02376370383264,0.0,0.0,6.899999999987472e-05,6.966700311750174e-05,2,3.999999999937387e-05,4.0125916711986065e-05,0.0005389999999998452,0.0005393329774960876,,,0.0006979999999998654,0.0006982500199228525
2,1e-07,3.9999999996709334e-06,4.540896043181419e-06,heavy_tail,9,0.0004409999999994696,0.00044050009455531836,0.0,0.0,9,exact,6.000000000838668e-06,6.042071618139744e-06,7.000000000090267e-06,7.501919753849506e-06,42.712009298289395,0.0,0.0,0.0,0.0,2,4.2000000000541604e-05,4.0706945583224297e-05,0.0,0.0,,,0.0005000000000006111,0.0004992919275537133
2,1e-07,3.9999999996709334e-06,4.540896043181419e-06,heavy_tail,2,0.0004409999999994696,0.00044050009455531836,0.0,0.0,9,terminal,6.000000000838668e-06,6.042071618139744e-06,9.000000000369823e-06,9.751063771545887e-06,42.71200929907282,7.399999999968543e-05,7.40840332582593e-05,0.0,0.0,2,4.2000000000541604e-05,4.0706945583224297e-05,0.0005090000000000927,0.0005088748876005411,0.0005850000000000577,0.0005852080648764968,0.0010850000000006688,0.0010844999924302101
2,1e-07,5.999999999950489e-06,5.041947588324547e-06,heavy_tail,2,0.0,0.0,0.0011019999999994923,0.0011788748670369387,6,new,4.7000000000352316e-05,4.775007255375385e-05,1.5999999999571912e-05,1.699896529316902e-05,43.34069918037882,0.00011199999999966792,0.00011254206765443087,0.0,0.0,2,5.8000000000113516e-05,5.837506614625454e-05,0.0005230000000002732,0.000523374998010695,,,0.0018639999999994217,0.0019429579842835665
2,1e-07,5.999999999950489e-06,6.707967258989811e-06,heavy_tail,9,0.000460000000000349,0.00046012504026293755,0.0,0.0,9,exact,7.000000000978446e-06,6.834045052528381e-06,6.9999999983139105e-06,7.1659451350569725e-06,42.712009298289395,0.0,0.0,0.0,0.0,3,5.9000000000253294e-05,5.9542013332247734e-05,0.0,0.0,,,0.0005389999999998452,0.0005403750110417604
2,1e-07,5.999999999950489e-06,6.707967258989811e-06,heavy_tail,2,0.000460000000000349,0.00046012504026293755,0.0,0.0,9,terminal,7.000000000978446e-06,6.834045052528381e-06,7.999999998453688e-06,9.373878128826618e-06,42.71200929907282,7.699999999921658e-05,7.625005673617125e-05,0.0,0.0,3,5.9000000000253294e-05,5.9542013332247734e-05,0.0005000000000006111,0.0005001249955967069,0.0005779999999999674,0.0005785829853266478,0.0011169999999998126,0.0011189579963684082
2,1e-07,4.000000000559112e-06,4.167086444795132e-06,heavy_tail,2,0.0,0.0,0.000888000000000666,0.0008883739355951548,6,new,3.6999999999842714e-05,3.63748986274004e-05,1.3999999999292356e-05,1.2084143236279488e-05,43.34069918037882,0.00010400000000032605,0.00010533386375755072,0.0,0.0,3,4.39999999990448e-05,4.4624088332057e-05,0.0004930000000005208,0.0004923749947920442,,,0.0015840000000002519,0.0015833330107852817
2,1e-07,3.9999999996709334e-06,3.91609501093626e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,3.799999999998249e-05,3.812497016042471e-05,8.000000001118224e-06,9.0418616309762e-06,68.02376370383264,0.0,0.0,7.09999999992661e-05,7.11251050233841e-05,3,4.1999999999653426e-05,4.087504930794239e-05,0.0005230000000002732,0.000522624934092164,,,0.0006859999999999644,0.0006857080152258277
2,1e-09,7.000000000090267e-06,4.625064320862293e-06,heavy_tail,2,0.0,0.0,0.0008839999999992187,0.0008847500430420041,6,new,3.899999999923409e-05,3.9082951843738556e-05,1.2000000001677336e-05,1.2543867342174053e-05,57.069736577055416,9.700000000023579e-05,9.774905629456043e-05,0.0,0.0,1,4.600000000021254e-05,4.71239909529686e-05,0.0004679999999996909,0.0004676670068874955,,,0.0015530000000003596,0.0015535419806838036
2,1e-09,3.9999999996709334e-06,3.917957656085491e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,3.499999999956316e-05,3.366800956428051e-05,1.0000000000509601e-05,8.789938874542713e-06,78.01899336234469,0.0,0.0,6.800000000062312e-05,6.795802619308233e-05,1,3.899999999923409e-05,4.020705819129944e-05,0.0005230000000002732,0.0005229590460658073,,,0.0006789999999998741,0.0006775000365450978
2,1e-09,2.9999999995311555e-06,4.373956471681595e-06,heavy_tail,9,0.00042600000000003746,0.0004267089534550905,0.0,0.0,9,exact,7.000000000090267e-06,5.792011506855488e-06,6.999999999202089e-06,5.251145921647549e-06,56.10653558522306,0.0,0.0,0.0,0.0,1,4.1000000000401826e-05,4.212395288050175e-05,0.0,0.0,,,0.0004839999999992628,0.0004842500202357769
2,1e-09,2.9999999995311555e-06,4.373956471681595e-06,heavy_tail,2,0.00042600000000003746,0.0004267089534550905,0.0,0.0,9,terminal,7.000000000090267e-06,5.792011506855488e-06,7.999999998453688e-06,8.418108336627483e-06,56.106535590568186,7.300000000043383e-05,7.270800415426493e-05,0.0,0.0,1,4.1000000000401826e-05,4.212395288050175e-05,0.0004980000000003315,0.0005055000074207783,0.0005720000000000169,0.0005813749739900231,0.0010559999999992797,0.0010656249942258
2,1e-09,5.00000000069889e-06,4.375120624899864e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,3.499999999956316e-05,3.4958007745444775e-05,8.999999998593466e-06,9.792041964828968e-06,78.01899336234469,0.0,0.0,6.90000000007629e-05,6.975000724196434e-05,2,4.500000000007276e-05,4.462490323930979e-05,0.0005490000000003548,0.0005486669251695275,,,0.0007120000000000459,0.0007121670059859753
2,1e-09,4.999999998922533e-06,4.500034265220165e-06,heavy_tail,9,0.000428000000000317,0.0004283330636098981,0.0,0.0,9,exact,6.000000000838668e-06,5.917041562497616e-06,4.999999999810711e-06,5.416921339929104e-06,56.10653558522306,0.0,0.0,0.0,0.0,2,4.2000000000541604e-05,4.2082974687218666e-05,0.0,0.0,,,0.00048600000000043053,0.00048625003546476364
2,1e-09,4.999999998922533e-06,4.500034265220165e-06,heavy_tail,2,0.000428000000000317,0.0004283330636098981,0.0,0.0,9,terminal,6.000000000838668e-06,5.917041562497616e-06,5.999999999950489e-06,7.457914762198925e-06,56.106535590568186,7.300000000043383e-05,7.245794404298067e-05,0.0,0.0,2,4.2000000000541604e-05,4.2082974687218666e-05,0.0004719999999993618,0.0004718339769169688,0.0005459999999999354,0.0005463329143822193,0.001032000000000366,0.001032582949846983
2,1e-09,4.000000000559112e-06,4.042056389153004e-06,heavy_tail,2,0.0,0.0,0.0009139999999998594,0.000913584022782743,6,new,3.29999999992836e-05,3.450002986937761e-05,1.3999999999292356e-05,1.1957017704844475e-05,57.069736577055416,9.800000000037556e-05,9.874999523162842e-05,0.0,0.0,2,4.600000000021254e-05,4.6083005145192146e-05,0.0004879999999998219,0.0004887499380856752,,,0.0015969999999994045,0.0015976660652086139
2,1e-09,3.9999999996709334e-06,4.583969712257385e-06,heavy_tail,9,0.00042100000000022675,0.0004214160144329071,0.0,0.0,9,exact,6.000000000838668e-06,5.749985575675964e-06,4.999999999810711e-06,5.124136805534363e-06,56.10653558522306,0.0,0.0,0.0,0.0,3,4.099999999951365e-05,4.108389839529991e-05,0.0,0.0,,,0.0004770000000000607,0.00047795800492167473
2,1e-09,3.9999999996709334e-06,4.583969712257385e-06,heavy_tail,2,0.00042100000000022675,0.0004214160144329071,0.0,0.0,9,terminal,6.000000000838668e-06,5.749985575675964e-06,5.999999999062311e-06,7.416121661663055e-06,56.106535590568186,7.200000000029405e-05,7.062498480081558e-05,0.0,0.0,3,4.099999999951365e-05,4.108389839529991e-05,0.0004660000000002995,0.0004657920217141509,0.0005389999999998452,0.0005387089913710952,0.0010159999999999059,0.00101666699629277
2,1e-09,2.9999999995311555e-06,3.832974471151829e-06,heavy_tail,2,0.0,0.0,0.0009050000000003777,0.0009054158581420779,6,new,3.6000000000591115e-05,3.483297768980265e-05,1.19999999990128e-05,1.1669355444610119e-05,57.069736577055416,9.700000000023579e-05,9.620783384889364e-05,0.0,0.0,3,4.300000000068138e-05,4.2915926314890385e-05,0.0004619999999997404,0.00046308303717523813,,,0.0015580000000001704,0.0015579579630866647
2,1e-09,5.00000000069889e-06,3.876048140227795e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,3.399999999942338e-05,3.362481947988272e-05,8.000000001118224e-06,8.91613308340311e-06,78.01899336234469,0.0,0.0,7.399999999968543e-05,7.354211993515491e-05,3,4.2999999999793204e-05,4.345795605331659e-05,0.0005309999999996151,0.0005310419946908951,,,0.0006950000000003342,0.0006944590713828802
4,1e-05,1.0000000000509601e-05,1.0833144187927246e-05,heavy_tail,2,0.0,0.0,0.0018150000000005662,0.001813917071558535,6,new,6.900000000165107e-05,6.891682278364897e-05,1.9999999998354667e-05,2.2752094082534313e-05,31.484659838375634,0.00018499999999921357,0.00018499884754419327,0.0,0.0,1,8.900000000000574e-05,8.74571269378066e-05,0.0004220000000003665,0.00042099994607269764,,,0.0026100000000006673,0.002609875053167343
4,1e-05,9.000000000369823e-06,1.0001123882830143e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,6.799999999973494e-05,6.808293983340263e-05,1.7000000002376225e-05,1.591397449374199e-05,99.19989983861585,0.0,0.0,0.00014799999999848268,0.00014729297254234552,1,7.499999999893703e-05,7.541710510849953e-05,0.0005020000000000024,0.0005027089500799775,,,0.0008189999999999031,0.0008194170659407973
4,1e-05,1.2999999999152578e-05,1.2915930710732937e-05,heavy_tail,81,0.0004569999999999297,0.00045666599180549383,0.0,0.0,81,exact,1.1999999999900979e-05,1.1415919288992882e-05,8.000000000230045e-06,8.626258932054043e-06,28.695686985525818,0.0,0.0,0.0,0.0,1,7.800000000024454e-05,7.908383850008249e-05,0.0,0.0,,,0.0005679999999994578,0.0005687079392373562
4,1e-05,1.2999999999152578e-05,1.2915930710732937e-05,heavy_tail,2,0.0004569999999999297,0.00045666599180549383,0.0,0.0,81,terminal,1.1999999999900979e-05,1.1415919288992882e-05,9.999999999621423e-06,1.079426147043705e-05,28.69568698575268,7.300000000043383e-05,7.26659782230854e-05,0.0,0.0,1,7.800000000024454e-05,7.908383850008249e-05,0.0005030000000001422,0.0005032500484958291,0.0005779999999999674,0.0005780840292572975,0.0011459999999994253,0.0011467919684946537
4,1e-05,1.09999999997612e-05,1.041789073497057e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,6.699999999959516e-05,6.679201032966375e-05,1.3000000000928935e-05,1.5918049030005932e-05,99.19989983861585,0.0,0.0,0.00013799999999974943,0.00013687508180737495,2,7.49999999998252e-05,7.524795364588499e-05,0.0005260000000006926,0.0005255830474197865,,,0.0008300000000005525,0.0008308340329676867
4,1e-05,1.2000000000789157e-05,1.1874944902956486e-05,heavy_tail,81,0.0004460000000001685,0.0004457499599084258,0.0,0.0,81,exact,1.19999999990128e-05,1.0999967344105244e-05,8.000000000230045e-06,7.917056791484356e-06,28.695686985525818,0.0,0.0,0.0,0.0,2,7.49999999998252e-05,7.645809091627598e-05,0.0,0.0,,,0.0005530000000000257,0.0005530000198632479
4,1e-05,1.2000000000789157e-05,1.1874944902956486e-05,heavy_tail,2,0.0004460000000001685,0.0004457499599084258,0.0,0.0,81,terminal,1.19999999990128e-05,1.0999967344105244e-05,1.0000000000509601e-05,1.0084128007292747e-05,28.69568698575268,7.700000000010476e-05,7.679092232137918e-05,0.0,0.0,2,7.49999999998252e-05,7.645809091627598e-05,0.0004909999999993531,0.0004909170093014836,0.0005699999999997374,0.0005698750028386712,0.001122999999999763,0.001122875022701919
4,1e-05,1.09999999997612e-05,1.1124997399747372e-05,heavy_tail,2,0.0,0.0,0.0018670000000007292,0.0018661660142242908,6,new,7.199999999940587e-05,7.062405347824097e-05,2.0999999999382624e-05,2.1002022549510002e-05,31.484659838375634,0.0001879999999996329,0.00018974905833601952,0.0,0.0,2,8.800000000075414e-05,8.824991527944803e-05,0.0004129999999999967,0.00041258393321186304,,,0.0026599999999996626,0.0026594999944791198
4,1e-05,1.4000000000180535e-05,1.2584961950778961e-05,heavy_tail,81,0.0004450000000000287,0.00044470897410064936,0.0,0.0,81,exact,9.999999999621423e-06,1.1041993275284767e-05,9.000000000369823e-06,8.247094228863716e-06,28.695686985525818,0.0,0.0,0.0,0.0,3,7.700000000010476e-05,7.800001185387373e-05,0.0,0.0,,,0.0005550000000003052,0.0005545830354094505
4,1e-05,1.4000000000180535e-05,1.2584961950778961e-05,heavy_tail,2,0.0004450000000000287,0.00044470897410064936,0.0,0.0,81,terminal,9.999999999621423e-06,1.1041993275284767e-05,1.100000000064938e-05,1.0373187251389027e-05,28.69568698575268,7.100000000015427e-05,7.095793262124062e-05,0.0,0.0,3,7.700000000010476e-05,7.800001185387373e-05,0.0004679999999996909,0.0004683749284595251,0.0005410000000001247,0.000541458954103291,0.00109600000000043,0.0010960419895127416
4,1e-05,1.100000000064938e-05,1.062487717717886e-05,heavy_tail,2,0.0,0.0,0.0018009999999986093,0.0018007500329986215,6,new,7.100000000015427e-05,7.070798892527819e-05,2.0000000000131024e-05,2.041796687990427e-05,31.484659838375634,0.00018800000000052108,0.0001875001471489668,0.0,0.0,3,8.500000000033481e-05,8.695793803781271e-05,0.0004079999999992978,0.00040804105810821056,,,0.0025839999999996976,0.002585000009275973
4,1e-05,9.000000000369823e-06,9.83488280326128e-06,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,6.699999999959516e-05,6.595894228667021e-05,1.699999999971169e-05,1.603737473487854e-05,99.19989983861585,0.0,0.0,0.00013500000000021828,0.00013533397577703,3,7.500000000071338e-05,7.637590169906616e-05,0.0005340000000000344,0.0005330839194357395,,,0.0008370000000006428,0.0008366249967366457
4,1e-07,9.999999999621423e-06,1.1333846487104893e-05,heavy_tail,2,0.0,0.0,0.0018380000000002283,0.0018400830449536443,6,new,7.49999999998252e-05,7.324793841689825e-05,2.3000000000550358e-05,2.4129287339746952e-05,55.332028719903214,0.0002049999999993446,0.00020429003052413464,0.0,0.0,1,9.200000000042508e-05,9.316601790487766e-05,0.0004910000000002412,0.0004912079311907291,,,0.0027340000000002362,0.002737458096817136
4,1e-07,9.000000000369823e-06,1.0127201676368713e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,6.49999999993156e-05,6.629282142966986e-05,1.4000000000180535e-05,1.5622004866600037e-05,119.62638242502601,0.0,0.0,0.00013799999999974943,0.00013629207387566566,1,7.700000000099294e-05,7.483293302357197e-05,0.00047599999999992093,0.0004753329558297992,,,0.0007790000000005293,0.0007784999907016754
4,1e-07,1.1999999999900979e-05,1.233397051692009e-05,heavy_tail,81,0.0004390000000000782,0.00043933303095400333,0.0,0.0,81,exact,1.0999999998873022e-05,1.1082971468567848e-05,1.0000000000509601e-05,8.250121027231216e-06,47.16242665637082,0.0,0.0,0.0,0.0,1,8.200000000080365e-05,8.312496356666088e-05,0.0,0.0,,,0.0005540000000001655,0.0005541250575333834
4,1e-07,1.1999999999900979e-05,1.233397051692009e-05,heavy_tail,2,0.0004390000000000782,0.00043933303095400333,0.0,0.0,81,terminal,1.0999999998873022e-05,1.1082971468567848e-05,1.1999999999900979e-05,1.0458170436322689e-05,47.16242666008133,7.299999999954565e-05,7.275003008544445e-05,0.0,0.0,1,8.200000000080365e-05,8.312496356666088e-05,0.0005130000000006518,0.0005130419740453362,0.0005879999999995889,0.0005880000535398722,0.0011419999999997543,0.0011421251110732555
4,1e-07,9.999999999621423e-06,1.0251183994114399e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,6.500000000020378e-05,6.541702896356583e-05,1.700000000059987e-05,1.5703612007200718e-05,119.62638242502601,0.0,0.0,0.0001330000000008269,0.00013512710575014353,2,7.499999999893703e-05,7.429206743836403e-05,0.0004669999999995511,0.0004669999470934272,,,0.0007669999999997401,0.0007677909452468157
4,1e-07,1.19999999990128e-05,1.191697083413601e-05,heavy_tail,81,0.0005170000000003228,0.0005197080317884684,0.0,0.0,81,exact,1.2000000000789157e-05,1.0957126505672932e-05,5.999999999950489e-06,8.502625860273838e-06,47.16242665637082,0.0,0.0,0.0,0.0,2,7.599999999996498e-05,7.462420035153627e-05,0.0,0.0,,,0.0006230000000000402,0.0006257089553400874
4,1e-07,1.19999999990128e-05,1.191697083413601e-05,heavy_tail,2,0.0005170000000003228,0.0005197080317884684,0.0,0.0,81,terminal,1.2000000000789157e-05,1.0957126505672932e-05,9.000000000369823e-06,1.1170515790581703e-05,47.16242666008133,8.500000000033481e-05,8.537503890693188e-05,0.0,0.0,2,7.599999999996498e-05,7.462420035153627e-05,0.0005449999999997956,0.0005445410497486591,0.0006330000000005498,0.0006325839785858989,0.00125600000000059,0.0012582929339259863
4,1e-07,1.3000000000040757e-05,1.3708951883018017e-05,heavy_tail,2,0.0,0.0,0.0019049999999998235,0.0019090421264991164,6,new,8.600000000047459e-05,8.816795889288187e-05,3.10000000007804e-05,3.0330033041536808e-05,55.332028719903214,0.0002319999999995659,0.0002465419238433242,0.0,0.0,2,0.00011999999999900979,0.00012058299034833908,0.0005009999999998627,0.0005005840212106705,,,0.0028879999999995576,0.002908958005718887
4,1e-07,1.0999999998873022e-05,1.3248063623905182e-05,heavy_tail,81,0.0004509999999999792,0.0004510830622166395,0.0,0.0,81,exact,1.1999999999900979e-05,1.2000207789242268e-05,1.3000000001817114e-05,8.501694537699223e-06,47.16242665637082,0.0,0.0,0.0,0.0,3,7.799999999935636e-05,7.887498941272497e-05,0.0,0.0,,,0.0005649999999999267,0.0005637080175802112
4,1e-07,1.0999999998873022e-05,1.3248063623905182e-05,heavy_tail,2,0.0004509999999999792,0.0004510830622166395,0.0,0.0,81,terminal,1.1999999999900979e-05,1.2000207789242268e-05,1.4000000001068713e-05,1.1044787243008614e-05,47.16242666008133,7.599999999996498e-05,7.60830007493496e-05,0.0,0.0,3,7.799999999935636e-05,7.887498941272497e-05,0.000528000000000084,0.0005267909727990627,0.0006049999999993005,0.0006054170662537217,0.0011699999999992272,0.0011691250838339329
4,1e-07,1.1000000001537558e-05,1.0834075510501862e-05,heavy_tail,2,0.0,0.0,0.0017570000000004526,0.0017586660105735064,6,new,7.100000000015427e-05,7.041695062071085e-05,2.2999999998774e-05,2.1956278942525387e-05,55.332028719903214,0.00020799999999976393,0.00020933279301971197,0.0,0.0,3,8.699999999883801e-05,8.675095159560442e-05,0.00048000000000048004,0.0004800839815288782,,,0.0026370000000000005,0.002638041041791439
4,1e-07,1.0000000000509601e-05,1.016608439385891e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,6.699999999959516e-05,6.716686766594648e-05,1.600000000046009e-05,1.5459023416042328e-05,119.62638242502601,0.0,0.0,0.00013699999999960966,0.00013583502732217312,3,0.00014399999999969992,0.00014491588808596134,0.00046999999999997044,0.0004700410645455122,,,0.0008439999999998449,0.0008435839554294944
4,1e-09,1.3000000000040757e-05,1.0918127372860909e-05,heavy_tail,2,0.0,0.0,0.0018510000000011573,0.0018515418050810695,6,new,7.099999999837792e-05,7.137586362659931e-05,2.200000000129876e-05,2.4706008844077587e-05,77.17044780826643,0.00020399999999920482,0.00020145811140537262,0.0,0.0,1,9.000000000014552e-05,9.041698649525642e-05,0.0005230000000002732,0.0005234580021351576,,,0.0027740000000004983,0.002773874904960394
4,1e-09,9.999999999621423e-06,1.0416959412395954e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,6.800000000062312e-05,6.691680755466223e-05,1.3999999998404178e-05,1.6251346096396446e-05,137.20377799704693,0.0,0.0,0.00013600000000035806,0.00013658299576491117,1,7.900000000038432e-05,7.654097862541676e-05,0.0006130000000004188,0.0006140000186860561,,,0.0009199999999998099,0.0009207091061398387
4,1e-09,1.5000000000320313e-05,1.4832941815257072e-05,heavy_tail,81,0.0004629999999998802,0.0004627080634236336,0.0,0.0,81,exact,1.3999999999292356e-05,1.279311254620552e-05,1.100000000064938e-05,1.037493348121643e-05,61.04779896278882,0.0,0.0,0.0,0.0,1,8.300000000005525e-05,8.433300536125898e-05,0.0,0.0,,,0.0005860000000001975,0.0005850420566275716
4,1e-09,1.5000000000320313e-05,1.4832941815257072e-05,heavy_tail,2,0.0004629999999998802,0.0004627080634236336,0.0,0.0,81,terminal,1.3999999999292356e-05,1.279311254620552e-05,1.3000000000928935e-05,1.2666918337345123e-05,61.0477990398829,7.700000000010476e-05,7.762492168694735e-05,0.0,0.0,1,8.300000000005525e-05,8.433300536125898e-05,0.0004739999999996414,0.0004729580832645297,0.0005530000000000257,0.0005528749898076057,0.0011390000000002232,0.0011379170464351773
4,1e-09,1.0000000000509601e-05,1.0334188118577003e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,6.599999999945538e-05,6.704183761030436e-05,1.8999999999991246e-05,1.6000005416572094e-05,137.20377799704693,0.0,0.0,0.00013600000000035806,0.00013720907736569643,2,7.599999999996498e-05,7.587391883134842e-05,0.0005839999999999179,0.0005840410012751818,,,0.0008910000000001972,0.0008905000286176801
4,1e-09,1.2000000000789157e-05,1.1626165360212326e-05,heavy_tail,81,0.0004340000000002675,0.0004339580191299319,0.0,0.0,81,exact,8.000000000230045e-06,1.0874122381210327e-05,9.999999998733244e-06,8.249655365943909e-06,61.04779896278882,0.0,0.0,0.0,0.0,2,7.599999999996498e-05,7.52920750528574e-05,0.0,0.0,,,0.0005399999999999849,0.0005400000372901559
4,1e-09,1.2000000000789157e-05,1.1626165360212326e-05,heavy_tail,2,0.0004340000000002675,0.0004339580191299319,0.0,0.0,81,terminal,8.000000000230045e-06,1.0874122381210327e-05,1.2999999999152578e-05,1.0499614290893078e-05,61.0477990398829,6.799999999973494e-05,6.791600026190281e-05,0.0,0.0,2,7.599999999996498e-05,7.52920750528574e-05,0.0004629999999998802,0.0004632089985534549,0.0005340000000000344,0.0005333749577403069,0.0010740000000000194,0.0010733749950304627
4,1e-09,1.19999999990128e-05,1.0709976777434349e-05,heavy_tail,2,0.0,0.0,0.0018750000000009592,0.0018756678327918053,6,new,6.999999999912632e-05,6.875116378068924e-05,1.5999999998683734e-05,2.2457796148955822e-05,77.17044780826643,0.00019600000000075113,0.00019429100211709738,0.0,0.0,2,8.600000000136276e-05,8.541508577764034e-05,0.0006280000000007391,0.0006366660818457603,,,0.002883000000000635,0.0028939589392393827
4,1e-09,1.5000000001208491e-05,1.3999990187585354e-05,heavy_tail,81,0.000452000000000119,0.00045133300591260195,0.0,0.0,81,exact,1.29999999982644e-05,1.2167030945420265e-05,6.000000000838668e-06,9.625102393329144e-06,61.04779896278882,0.0,0.0,0.0,0.0,3,9.099999999939712e-05,9.03749605640769e-05,0.0,0.0,,,0.0005769999999998277,0.0005775000900030136
4,1e-09,1.5000000001208491e-05,1.3999990187585354e-05,heavy_tail,2,0.000452000000000119,0.00045133300591260195,0.0,0.0,81,terminal,1.29999999982644e-05,1.2167030945420265e-05,7.000000000978446e-06,1.2333155609667301e-05,61.0477990398829,8.300000000005525e-05,8.174998220056295e-05,0.0,0.0,3,9.099999999939712e-05,9.03749605640769e-05,0.00047499999999978115,0.0004752089735120535,0.0005589999999999762,0.0005596670089289546,0.0011359999999998038,0.0011371670989319682
4,1e-09,1.2999999999152578e-05,1.1251075193285942e-05,heavy_tail,2,0.0,0.0,0.0018519999999995207,0.001852290821261704,6,new,7.299999999954565e-05,7.220893166959286e-05,2.1000000000270802e-05,2.475036308169365e-05,77.17044780826643,0.00020599999999948437,0.00020300084725022316,0.0,0.0,3,9.500000000084441e-05,9.924801997840405e-05,0.0005960000000007071,0.0006011249497532845,,,0.0028559999999995256,0.002863875008188188
4,1e-09,1.100000000064938e-05,1.229101326316595e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,7.499999999893703e-05,7.541605737060308e-05,1.9000000000879425e-05,1.8584774807095528e-05,137.20377799704693,0.0,0.0,0.00014899999999951064,0.0001477920450270176,3,9.800000000037556e-05,0.0001010410487651825,0.0005959999999998189,0.0005948750767856836,,,0.0009480000000001709,0.0009500000160187483
8,1e-05,2.9000000000500847e-05,2.6249908842146397e-05,heavy_tail,2,0.0,0.0,0.0037599999999997635,0.0037612071027979255,6,new,0.0001500000000005386,0.00016600091475993395,4.600000000376525e-05,4.6084169298410416e-05,42.08153757383802,0.00036399999999936483,0.00036333303432911634,0.0,0.0,1,0.00018499999999654904,0.00018583296332508326,0.0004889999999999617,0.0004883329384028912,,,0.005023000000000444,0.005037041031755507
8,1e-05,2.100000000115898e-05,2.1665124222636223e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.0001280000000010162,0.00012858491390943527,2.69999999957804e-05,2.8333161026239395e-05,161.84053030352183,0.0,0.0,0.0002660000000016538,0.00026554090436547995,1,0.00014599999999997948,0.00014600087888538837,0.0005510000000006343,0.0005494169890880585,,,0.0011390000000002232,0.0011395419714972377
8,1e-05,0.0006140000000005585,0.0006185011006891727,heavy_tail,6561,0.0022260000000002833,0.0022257919190451503,0.0,0.0,6561,exact,2.4999999999053557e-05,2.7874833904206753e-05,2.3000000001438536e-05,1.4705117791891098e-05,35.12984237195985,0.0,0.0,0.0,0.0,1,0.00014499999999895152,0.00014583510346710682,0.0,0.0,,,0.0030330000000002855,0.0030327080748975277
8,1e-05,0.0006140000000005585,0.0006185011006891727,heavy_tail,2,0.0022260000000002833,0.0022257919190451503,0.0,0.0,6561,terminal,2.4999999999053557e-05,2.7874833904206753e-05,2.5000000001718092e-05,1.6748090274631977e-05,35.12984237228992,0.00044200000000049755,0.0004420829936861992,0.0,0.0,1,0.00014499999999895152,0.00014583510346710682,0.0004929999999996326,0.0004939580103382468,0.0009370000000004097,0.0009380839765071869,0.003970000000000695,0.003970792051404715
8,1e-05,2.19999999995224e-05,2.1834042854607105e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00013199999999891077,0.00012833299115300179,2.5000000001718092e-05,2.8124661184847355e-05,161.84053030352183,0.0,0.0,0.00026499999999973767,0.00026449887081980705,2,0.000140000000000029,0.00014220934826880693,0.0005639999999997869,0.0005627080099657178,,,0.0011479999999997048,0.001147707924246788
8,1e-05,6.300000000170058e-05,6.349897012114525e-05,heavy_tail,6561,0.003258999999999901,0.003259125049225986,0.0,0.0,6561,exact,2.600000000185787e-05,2.658518496900797e-05,1.3999999997516e-05,1.3791024684906006e-05,35.12984237195985,0.0,0.0,0.0,0.0,2,0.00014499999999895152,0.0001440837513655424,0.0,0.0,,,0.003506999999999927,0.0035070839803665876
8,1e-05,6.300000000170058e-05,6.349897012114525e-05,heavy_tail,2,0.003258999999999901,0.003259125049225986,0.0,0.0,6561,terminal,2.600000000185787e-05,2.658518496900797e-05,1.5999999996907377e-05,1.620710827410221e-05,35.12984237228992,0.0005179999999995744,0.0005180418957024813,0.0,0.0,2,0.00014499999999895152,0.0001440837513655424,0.000504000000000282,0.0005040420219302177,0.0010239999999992477,0.0010245000012218952,0.004530999999999175,0.004531583981588483
8,1e-05,2.2999999998774e-05,2.3918109945952892e-05,heavy_tail,2,0.0,0.0,0.0036840000000006867,0.0036815828643739223,6,new,0.00013699999999960966,0.00013721012510359287,3.799999999998249e-05,4.020507913082838e-05,42.08153757383802,0.00035700000000016274,0.0003580007469281554,0.0,0.0,2,0.00017200000000094917,0.00017183308955281973,0.0004929999999996326,0.0004919999046251178,,,0.004903999999999797,0.004904749919660389
8,1e-05,7.500000000071338e-05,7.420906331390142e-05,heavy_tail,6561,0.0032600000000000406,0.0032599580008536577,0.0,0.0,6561,exact,2.7999999998584713e-05,2.7000089175999165e-05,8.999999998593466e-06,1.3956800103187561e-05,35.12984237195985,0.0,0.0,0.0,0.0,3,0.00015200000000170633,0.0001487931003794074,0.0,0.0,,,0.0035239999999996385,0.0035239170538261533
8,1e-05,7.500000000071338e-05,7.420906331390142e-05,heavy_tail,2,0.0032600000000000406,0.0032599580008536577,0.0,0.0,6561,terminal,2.7999999998584713e-05,2.7000089175999165e-05,1.29999999982644e-05,1.612282358109951e-05,35.12984237228992,0.0004940000000006606,0.0004941250663250685,0.0,0.0,3,0.00015200000000170633,0.0001487931003794074,0.00048699999999968213,0.0004880419000983238,0.0009850000000000136,0.0009843329899013042,0.004508999999999652,0.0045082500437274575
8,1e-05,2.5999999999193335e-05,2.4957931600511074e-05,heavy_tail,2,0.0,0.0,0.0036959999999996995,0.003699332010000944,6,new,0.0001440000000005881,0.00014237489085644484,3.799999999998249e-05,3.987818490713835e-05,42.08153757383802,0.000364000000000253,0.0003633319865912199,0.0,0.0,3,0.000172000000000061,0.0001715839607641101,0.0004810000000006198,0.0004807499935850501,,,0.004921000000000397,0.0049222089583054185
8,1e-05,2.0999999999382624e-05,2.2001913748681545e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.0001330000000008269,0.00013033405411988497,2.4999999999941735e-05,2.8911861591041088e-05,161.84053030352183,0.0,0.0,0.00027199999999982793,0.000268251053057611,3,0.00014399999999969992,0.00014504208229482174,0.0005899999999998684,0.0005922500276938081,,,0.0011849999999995475,0.0011867909925058484
8,1e-07,2.5000000000829914e-05,2.5333953090012074e-05,heavy_tail,2,0.0,0.0,0.003688000000001246,0.0036861251574009657,6,new,0.00014199999999942037,0.00014091574121266603,3.6000000000591115e-05,4.2122905142605305e-05,69.76653623212583,0.0003809999999990765,0.0003797089448198676,0.0,0.0,1,0.00017499999999870397,0.00017366732936352491,0.0005589999999999762,0.0005589589709416032,,,0.005005999999999844,0.005006833001971245
8,1e-07,2.1000000000270802e-05,2.212589606642723e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00012900000000115597,0.00012829015031456947,2.800000000036107e-05,2.8293696232140064e-05,195.16549110891057,0.0,0.0,0.00026499999999973767,0.0002643321640789509,1,0.0001419999999985322,0.0001425000373274088,0.0005329999999998947,0.000532875070348382,,,0.0011179999999999524,0.0011184170143678784
8,1e-07,6.499999999842743e-05,6.383191794157028e-05,heavy_tail,6561,0.0031400000000001427,0.003147167037241161,0.0,0.0,6561,exact,2.7000000001997648e-05,2.666714135557413e-05,1.1999999999900979e-05,1.479010097682476e-05,55.08156090140598,0.0,0.0,0.0,0.0,1,0.00014700000000011926,0.00014525174628943205,0.0,0.0,,,0.003391000000000588,0.003397707943804562
8,1e-07,6.499999999842743e-05,6.383191794157028e-05,heavy_tail,2,0.0031400000000001427,0.003147167037241161,0.0,0.0,6561,terminal,2.7000000001997648e-05,2.666714135557413e-05,1.3000000000040757e-05,1.8247985281050205e-05,55.08156091154589,0.0005479999999993268,0.0005524581065401435,0.0,0.0,1,0.00014700000000011926,0.00014525174628943205,0.0006580000000004915,0.0006566670490428805,0.001206999999999958,0.0012125830398872495,0.004598000000000546,0.0046102909836918116
8,1e-07,2.5000000001718092e-05,2.425012644380331e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00013799999999974943,0.00013696018140763044,2.6000000000969692e-05,3.0622584745287895e-05,195.16549110891057,0.0,0.0,0.0002809999999984214,0.00027979095466434956,2,0.00015399999999932135,0.0001528761349618435,0.0005319999999997549,0.0005323330406099558,,,0.0011559999999999349,0.0011568330228328705
8,1e-07,0.0007369999999999877,0.0007378329755738378,heavy_tail,6561,0.003950999999999816,0.004017125000245869,0.0,0.0,6561,exact,2.799999999947289e-05,2.9083923436701298e-05,1.9000000001767603e-05,1.6291392967104912e-05,55.08156090140598,0.0,0.0,0.0,0.0,2,0.00014499999999895152,0.00014674977865070105,0.0,0.0,,,0.0048799999999999955,0.004947083070874214
8,1e-07,0.0007369999999999877,0.0007378329755738378,heavy_tail,2,0.003950999999999816,0.004017125000245869,0.0,0.0,6561,terminal,2.799999999947289e-05,2.9083923436701298e-05,2.3000000001438536e-05,1.9374536350369453e-05,55.08156091154589,0.0004939999999997724,0.0004937920020893216,0.0,0.0,2,0.00014499999999895152,0.00014674977865070105,0.0005930000000002877,0.000593540957197547,0.001090999999999731,0.0010904161026701331,0.0059709999999997265,0.006037499173544347
8,1e-07,2.6000000000081513e-05,2.7625123038887978e-05,heavy_tail,2,0.0,0.0,0.0038490000000006575,0.003857168136164546,6,new,0.0001500000000005386,0.00014970789197832346,0.00019599999999631024,0.00019541475921869278,69.76653623212583,0.0003929999999998657,0.00039545923937112093,0.0,0.0,2,0.00020100000000145002,0.00020145787857472897,0.0006830000000004333,0.0006979589816182852,,,0.005497999999999337,0.005524792009964585
8,1e-07,8.900000000000574e-05,8.525094017386436e-05,heavy_tail,6561,0.0026289999999997704,0.002632457995787263,0.0,0.0,6561,exact,2.9999999999752447e-05,3.070710226893425e-05,1.4999999999432134e-05,1.8124817870557308e-05,55.08156090140598,0.0,0.0,0.0,0.0,3,0.00017400000000034055,0.00017458421643823385,0.0,0.0,,,0.0029369999999993013,0.0029411250725388527
8,1e-07,8.900000000000574e-05,8.525094017386436e-05,heavy_tail,2,0.0026289999999997704,0.002632457995787263,0.0,0.0,6561,terminal,2.9999999999752447e-05,3.070710226893425e-05,1.799999999896329e-05,2.0666979253292084e-05,55.08156091154589,0.0004140000000001365,0.0004141249228268862,0.0,0.0,3,0.00017400000000034055,0.00017458421643823385,0.0005870000000003373,0.0005877079674974084,0.0010040000000000049,0.0010043750517070293,0.003940999999999306,0.003945500124245882
8,1e-07,2.6999999999333113e-05,2.4711131118237972e-05,heavy_tail,2,0.0,0.0,0.0036280000000008528,0.003630666877143085,6,new,0.00014299999999867197,0.0001456241589039564,4.699999999946414e-05,4.187086597084999e-05,69.76653623212583,0.0003690000000009519,0.00037116813473403454,0.0,0.0,3,0.0001760000000006201,0.0001755828270688653,0.0005379999999997054,0.0005382089875638485,,,0.004927999999999599,0.004927832982502878
8,1e-07,2.200000000041058e-05,2.2249063476920128e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00012699999999910005,0.00012691691517829895,2.800000000036107e-05,2.8919661417603493e-05,195.16549110891057,0.0,0.0,0.00027600000000038705,0.00027450022753328085,3,0.0001499999999996504,0.0001495809992775321,0.0005209999999999937,0.0005212080432102084,,,0.0011239999999999029,0.001123374910093844
8,1e-09,3.200000000092018e-05,3.3250078558921814e-05,heavy_tail,2,0.0,0.0,0.004179999999998962,0.004221624927595258,6,new,0.00015900000000002024,0.00015750015154480934,0.00015700000000151704,0.00016162684187293053,96.86786260278441,0.0004129999999999967,0.0004114570328965783,0.0,0.0,1,0.00021799999999849717,0.00021924986504018307,0.0005470000000000752,0.0005479580722749233,,,0.005705999999999989,0.005752666969783604
8,1e-09,2.3000000000550358e-05,2.2873864509165287e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00013400000000096668,0.00013274920638650656,2.899999999872449e-05,3.150384873151779e-05,223.84228438550218,0.0,0.0,0.00027299999999819136,0.0002728319959715009,1,0.00015500000000123748,0.00015462411101907492,0.0005589999999999762,0.0005742500070482492,,,0.0011729999999996465,0.0011888330336660147
8,1e-09,7.800000000024454e-05,7.945997640490532e-05,heavy_tail,6561,0.0033879999999992805,0.003394625033251941,0.0,0.0,6561,exact,2.799999999947289e-05,2.9916060157120228e-05,1.699999999971169e-05,1.8040998838841915e-05,70.91377334394491,0.0,0.0,0.0,0.0,1,0.0001710000000008094,0.00017445790581405163,0.0,0.0,,,0.003681999999999519,0.0036964999744668603
8,1e-09,7.800000000024454e-05,7.945997640490532e-05,heavy_tail,2,0.0033879999999992805,0.003394625033251941,0.0,0.0,6561,terminal,2.799999999947289e-05,2.9916060157120228e-05,2.0000000000131024e-05,2.0916108042001724e-05,70.91377371367861,0.00047900000000034026,0.00047854194417595863,0.0,0.0,1,0.0001710000000008094,0.00017445790581405163,0.0005850000000000577,0.0005849999142810702,0.0010670000000008173,0.0010664169676601887,0.004749000000000336,0.004762916942127049
8,1e-09,2.3000000000550358e-05,2.320797648280859e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00013600000000035806,0.00013691617641597986,3.1999999999143824e-05,2.9960996471345425e-05,223.84228438550218,0.0,0.0,0.00026799999999838064,0.00026916712522506714,2,0.00015600000000137726,0.0001547908177599311,0.0004939999999997724,0.0004946659319102764,,,0.0011089999999995825,0.0011087090242654085
8,1e-09,6.999999999912632e-05,6.583414506167173e-05,heavy_tail,6561,0.003358000000000416,0.0033596670255064964,0.0,0.0,6561,exact,2.4999999999941735e-05,2.7002068236470222e-05,1.1000000001537558e-05,1.595576759427786e-05,70.91377334394491,0.0,0.0,0.0,0.0,2,0.00014699999999923108,0.0001456660684198141,0.0,0.0,,,0.003611000000000253,0.0036141250748187304
8,1e-09,6.999999999912632e-05,6.583414506167173e-05,heavy_tail,2,0.003358000000000416,0.0033596670255064964,0.0,0.0,6561,terminal,2.4999999999941735e-05,2.7002068236470222e-05,1.4000000001956892e-05,1.8622842617332935e-05,70.91377371367861,0.0004929999999996326,0.0004940420622006059,0.0,0.0,2,0.00014699999999923108,0.0001456660684198141,0.0006199999999996209,0.0006203328957781196,0.0011159999999996728,0.0011170420330017805,0.004726999999999926,0.004731167107820511
8,1e-09,2.700000000110947e-05,2.5625107809901237e-05,heavy_tail,2,0.0,0.0,0.003938999999999027,0.003938916139304638,6,new,0.00014499999999895152,0.00014504184946417809,3.700000000073089e-05,4.3706619180738926e-05,96.86786260278441,0.00040900000000121395,0.000406416947953403,0.0,0.0,2,0.0001889999999988845,0.00018625124357640743,0.0005490000000003548,0.0005496670491993427,,,0.005295000000000272,0.005295624956488609
8,1e-09,6.800000000062312e-05,6.71258894726634e-05,heavy_tail,6561,0.0034489999999998133,0.0034476250875741243,0.0,0.0,6561,exact,2.7999999998584713e-05,2.7833855710923672e-05,1.4000000001068713e-05,1.55401648953557e-05,70.91377334394491,0.0,0.0,0.0,0.0,3,0.0001499999999996504,0.00015129195526242256,0.0,0.0,,,0.0037089999999997403,0.0037094169529154897
8,1e-09,6.800000000062312e-05,6.71258894726634e-05,heavy_tail,2,0.0034489999999998133,0.0034476250875741243,0.0,0.0,6561,terminal,2.7999999998584713e-05,2.7833855710923672e-05,1.5000000001208491e-05,1.8124119378626347e-05,70.91377371367861,0.0005670000000002062,0.0005658750887960196,0.0,0.0,3,0.0001499999999996504,0.00015129195526242256,0.0005949999999996791,0.0005945829907432199,0.0011630000000000251,0.00116304203402251,0.004871999999999765,0.004872458986938
8,1e-09,2.5000000001718092e-05,2.4751177988946438e-05,heavy_tail,2,0.0,0.0,0.00410199999999783,0.004118623794056475,6,new,0.0001449999999998397,0.0001427520764991641,4.5000000001849116e-05,4.36222180724144e-05,96.86786260278441,0.0003919999999988377,0.00039270881097763777,0.0,0.0,3,0.00018900000000066086,0.00018929096404463053,0.0005229999999993851,0.0005227089859545231,,,0.00542100000000012,0.0054344580275937915
8,1e-09,2.2999999998774e-05,2.195802517235279e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00013100000000054735,0.00012995791621506214,2.6999999996668578e-05,2.9125018045306206e-05,223.84228438550218,0.0,0.0,0.0002660000000016538,0.0002672080881893635,3,0.00014400000000147628,0.00014245894271880388,0.0005180000000004625,0.0005175420083105564,,,0.0011089999999995825,0.001108249998651445
12,1e-05,4.400000000170934e-05,4.225072916597128e-05,heavy_tail,2,0.0,0.0,0.00605300000000053,0.0061005831230431795,6,new,0.00023200000000134224,0.00023179198615252972,6.90000000007629e-05,7.13766785338521e-05,51.41653061748066,0.0005489999999976902,0.0005471245385706425,0.0,0.0,1,0.0003349999999979758,0.0003538319142535329,0.0004949999999999122,0.0004949580179527402,,,0.007776999999999923,0.007841916987672448
12,1e-05,3.600000000147929e-05,3.312493208795786e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019099999999827588,0.00018970691598951817,3.700000000161907e-05,4.1083781979978085e-05,218.23416099138592,0.0,0.0,0.00039300000000075386,0.00039354118052870035,1,0.0002109999999984069,0.00021141825709491968,0.0005439999999996559,0.000543333007954061,,,0.0014120000000001909,0.0014122080756351352
12,1e-05,0.004215000000002078,0.004216083791106939,heavy_tail,531441,0.1728909999999999,0.17294229194521904,0.0,0.0,531441,exact,0.00104699999999891,0.0010456668678671122,2.200000000129876e-05,2.62922840192914e-05,41.12096472930801,0.0,0.0,0.0,0.0,1,0.00022099999999802833,0.00021741504315286875,0.0,0.0,,,0.17839600000000022,0.17844774993136525
12,1e-05,0.004215000000002078,0.004216083791106939,heavy_tail,2,0.1728909999999999,0.17294229194521904,0.0,0.0,531441,terminal,0.00104699999999891,0.0010456668678671122,2.7000000001997648e-05,3.2041105441749096e-05,41.12096472972912,0.05091100000000015,0.0509188340511173,0.0,0.0,1,0.00022099999999802833,0.00021741504315286875,0.0007359999999998479,0.0007360420422628522,0.0516520000000007,0.05166062491480261,0.23004800000000092,0.23010837484616786
12,1e-05,3.699999999806636e-05,3.6081881262362e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00020100000000056184,0.0001985012786462903,4.099999999951365e-05,4.445796366780996e-05,218.23416099138592,0.0,0.0,0.00040400000000051506,0.0004053757293149829,2,0.00024700000000166256,0.0002453330671414733,0.0005649999999999267,0.0005653341067954898,,,0.0014950000000002461,0.0014950840268284082
12,1e-05,0.004723999999999506,0.004723000922240317,heavy_tail,531441,0.17540500000000048,0.17579512496013194,0.0,0.0,531441,exact,0.0008499999999997954,0.0008507110178470612,2.9000000001389026e-05,2.6409747079014778e-05,41.12096472930801,0.0,0.0,0.0,0.0,2,0.000226999999998867,0.00022987835109233856,0.0,0.0,,,0.18123500000000003,0.18162512499839067
12,1e-05,0.004723999999999506,0.004723000922240317,heavy_tail,2,0.17540500000000048,0.17579512496013194,0.0,0.0,531441,terminal,0.0008499999999997954,0.0008507110178470612,3.300000000105996e-05,3.2284646295011044e-05,41.12096472972912,0.05072999999999972,0.050743125029839575,0.0,0.0,2,0.000226999999998867,0.00022987835109233856,0.0007130000000001857,0.0007128750439733267,0.051446999999999576,0.0514618749730289,0.2326819999999996,0.23308699997141957
12,1e-05,3.9999999996709334e-05,3.9665959775447845e-05,heavy_tail,2,0.0,0.0,0.005650000000002819,0.005649000057019293,6,new,0.00022100000000158104,0.00021829071920365095,6.199999999800809e-05,6.441562436521053e-05,51.41653061748066,0.0005209999999999937,0.0005195843987166882,0.0,0.0,2,0.00028500000000164505,0.00028737622778862715,0.0004979999999994433,0.0004987090360373259,,,0.0072770000000002,0.007277042022906244
12,1e-05,0.004546000000000383,0.004552040831185877,heavy_tail,531441,0.1733929999999999,0.17349279101472348,0.0,0.0,531441,exact,0.000920000000000698,0.0009180826600641012,2.9000000000500847e-05,2.9753544367849827e-05,41.12096472930801,0.0,0.0,0.0,0.0,3,0.00022199999999905629,0.00022391497623175383,0.0,0.0,,,0.17911000000000055,0.17921658302657306
12,1e-05,0.004546000000000383,0.004552040831185877,heavy_tail,2,0.1733929999999999,0.17349279101472348,0.0,0.0,531441,terminal,0.000920000000000698,0.0009180826600641012,3.500000000045134e-05,3.504555206745863e-05,41.12096472972912,0.05042900000000028,0.050440290942788124,0.0,0.0,3,0.00022199999999905629,0.00022391497623175383,0.0007179999999999964,0.000718125025741756,0.051153000000000226,0.05116370797622949,0.23026300000000077,0.23038029100280255
12,1e-05,3.900000000012227e-05,3.9623817428946495e-05,heavy_tail,2,0.0,0.0,0.005729999999999791,0.005729792756028473,6,new,0.00021700000000013375,0.00021554192062467337,5.799999999922534e-05,6.28357520326972e-05,51.41653061748066,0.000524000000000413,0.000522330985404551,0.0,0.0,3,0.001432000000000322,0.0014288747915998101,0.0005009999999998627,0.0005016670329496264,,,0.00850099999999987,0.008500667056068778
12,1e-05,3.29999999992836e-05,3.366766031831503e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019500000000061135,0.00019220716785639524,4.499999999918458e-05,4.333420656621456e-05,218.23416099138592,0.0,0.0,0.0004119999999998569,0.00041199882980436087,3,0.00021000000000093166,0.0002136671682819724,0.0005380000000005936,0.0005376669578254223,,,0.0014330000000004617,0.0014325419906526804
12,1e-07,3.799999999998249e-05,3.929180093109608e-05,heavy_tail,2,0.0,0.0,0.006425000000000125,0.006422166246920824,6,new,0.00021499999999896602,0.00021462689619511366,6.000000000039307e-05,6.475287955254316e-05,82.79443998662494,0.0005339999999991463,0.0005360400537028909,0.0,0.0,1,0.0002880000000011762,0.00028504012152552605,0.000568000000000346,0.0005674160784110427,,,0.008128000000000135,0.008129334077239037
12,1e-07,3.2000000000032e-05,3.3626100048422813e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019100000000005224,0.00018995592836290598,4.099999999862547e-05,4.1666789911687374e-05,263.1712657314371,0.0,0.0,0.0003970000000004248,0.00039483397267758846,1,0.00020900000000079189,0.000210293335840106,0.0006110000000001392,0.0006114579737186432,,,0.0014810000000000656,0.0014818341005593538
12,1e-07,0.004206999999999184,0.004208749975077808,heavy_tail,531441,0.1314510000000002,0.13162391702644527,0.0,0.0,531441,exact,0.000992000000000104,0.000992290209978819,3.6999999999842714e-05,3.450165968388319e-05,63.66410174812644,0.0,0.0,0.0,0.0,1,0.00022000000000144126,0.0002210411475971341,0.0,0.0,,,0.13690700000000078,0.1370805000187829
12,1e-07,0.004206999999999184,0.004208749975077808,heavy_tail,2,0.1314510000000002,0.13162391702644527,0.0,0.0,531441,terminal,0.000992000000000104,0.000992290209978819,4.2999999998905025e-05,4.066876135766506e-05,63.664101764205235,0.05229900000000054,0.05231545795686543,0.0,0.0,1,0.00022000000000144126,0.0002210411475971341,0.0005770000000007158,0.0005774169694632292,0.05288200000000032,0.05289904202800244,0.1897890000000011,0.18997954204678535
12,1e-07,3.600000000236747e-05,3.491796087473631e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019499999999705864,0.00019537482876330614,4.400000000082116e-05,4.379346501082182e-05,263.1712657314371,0.0,0.0,0.00039800000000056457,0.0003991649718955159,2,0.00023799999999951638,0.00023787375539541245,0.0006250000000003197,0.0006246250122785568,,,0.001536000000000648,0.0015357499942183495
12,1e-07,0.004220999999998476,0.004219709080643952,heavy_tail,531441,0.13761899999999994,0.1385488329688087,0.0,0.0,531441,exact,0.0008590000000019415,0.0008603740716353059,2.6000000000969692e-05,2.5042216293513775e-05,63.66410174812644,0.0,0.0,0.0,0.0,2,0.00021799999999849717,0.00021933368407189846,0.0,0.0,,,0.14294299999999982,0.14387329202145338
12,1e-07,0.004220999999998476,0.004219709080643952,heavy_tail,2,0.13761899999999994,0.1385488329688087,0.0,0.0,531441,terminal,0.0008590000000019415,0.0008603740716353059,3.200000000092018e-05,3.195903263986111e-05,63.664101764205235,0.05232700000000001,0.0525907080154866,0.0,0.0,2,0.00021799999999849717,0.00021933368407189846,0.0005589999999999762,0.0005597911076620221,0.05289199999999994,0.05315741593949497,0.19583499999999976,0.19703070796094835
12,1e-07,3.799999999998249e-05,3.891915548592806e-05,heavy_tail,2,0.0,0.0,0.005780000000001451,0.005781621788628399,6,new,0.00021499999999807784,0.0002148760249838233,6.500000000286832e-05,6.679259240627289e-05,82.79443998662494,0.0005429999999977397,0.0005396232008934021,0.0,0.0,2,0.0002849999999998687,0.0002838332438841462,0.0005670000000002062,0.0005675000138580799,,,0.007493000000000194,0.007493166020140052
12,1e-07,0.00434300000000043,0.004343665903434157,heavy_tail,531441,0.1313070000000005,0.13139658409636468,0.0,0.0,531441,exact,0.001078999999998942,0.0011058328673243523,3.0999999999892225e-05,2.8584152460098267e-05,63.66410174812644,0.0,0.0,0.0,0.0,3,0.00022099999999980469,0.00022354198154062033,0.0,0.0,,,0.13698099999999958,0.1370982090011239
12,1e-07,0.00434300000000043,0.004343665903434157,heavy_tail,2,0.1313070000000005,0.13139658409636468,0.0,0.0,531441,terminal,0.001078999999998942,0.0011058328673243523,3.6999999998954536e-05,3.437523264437914e-05,63.664101764205235,0.050202000000000524,0.05021470901556313,0.0,0.0,3,0.00022099999999980469,0.00022354198154062033,0.0005340000000000344,0.0005338749615475535,0.05074199999999962,0.050754375057294965,0.1877229999999992,0.18785258405841887
12,1e-07,3.899999999923409e-05,4.116492345929146e-05,heavy_tail,2,0.0,0.0,0.006611999999999618,0.006613250821828842,6,new,0.0002190000000013015,0.00021891598589718342,7.200000000118223e-05,6.921275053173304e-05,82.79443998662494,0.0005459999999990472,0.0005465828580781817,0.0,0.0,3,0.0003069999999993911,0.0003044556360691786,0.0005709999999998772,0.0005720000481233001,,,0.008365999999999651,0.00836558302398771
12,1e-07,3.599999999881476e-05,3.370607737451792e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019400000000224793,0.0001927511766552925,3.6000000000591115e-05,4.195631481707096e-05,263.1712657314371,0.0,0.0,0.0004029999999985989,0.000400752411223948,3,0.00021300000000046282,0.00021287612617015839,0.0006170000000000897,0.0006174159934744239,,,0.0014990000000008052,0.0014994580997154117
12,1e-09,4.1000000000401826e-05,4.258158151060343e-05,heavy_tail,2,0.0,0.0,0.006505000000001537,0.006519210641272366,6,new,0.000226999999998867,0.00022562604863196611,6.999999999912632e-05,7.103662937879562e-05,113.94350739123674,0.0005810000000003868,0.0005778779741376638,0.0,0.0,1,0.0003059999999992513,0.0003045430639758706,0.0005540000000001655,0.0005547080654650927,,,0.008283999999999736,0.008295584004372358
12,1e-09,3.2000000000032e-05,3.462308086454868e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00020000000000131024,0.00019883422646671534,4.7999999999603915e-05,4.3042819015681744e-05,301.84054041129264,0.0,0.0,0.00042199999999947835,0.00042266701348125935,1,0.00021699999999924557,0.00021912390366196632,0.0006310000000002702,0.000631249975413084,,,0.0015499999999999403,0.0015495410189032555
12,1e-09,0.005012999999999934,0.005020917160436511,heavy_tail,531441,0.16551000000000027,0.16576062492094934,0.0,0.0,531441,exact,0.0013329999999998066,0.0013346271589398384,3.100000000166858e-05,3.191479481756687e-05,81.93027966613047,0.0,0.0,0.0,0.0,1,0.00023999999999890775,0.00023908296134322882,0.0,0.0,,,0.17212700000000059,0.17238716699648649
12,1e-09,0.005012999999999934,0.005020917160436511,heavy_tail,2,0.16551000000000027,0.16576062492094934,0.0,0.0,531441,terminal,0.0013329999999998066,0.0013346271589398384,3.500000000045134e-05,3.7705875001847744e-05,81.93028036688125,0.05542699999999989,0.055760374991223216,0.0,0.0,1,0.00023999999999890775,0.00023908296134322882,0.000748000000000637,0.0007473749574273825,0.05617899999999931,0.05651354102883488,0.2283059999999999,0.22890070802532136
12,1e-09,3.700000000339543e-05,3.703997936099768e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00022999999999839815,0.00023179210256785154,4.7999999999603915e-05,4.7916779294610023e-05,301.84054041129264,0.0,0.0,0.0004499999999998394,0.00044700002763420343,2,0.0002529999999989485,0.00025637622456997633,0.0006630000000003022,0.0006626249523833394,,,0.0016810000000004877,0.0016827500658109784
12,1e-09,0.004631999999999081,0.004640247789211571,heavy_tail,531441,0.17501100000000047,0.17756208404898643,0.0,0.0,531441,exact,0.0009939999999986071,0.0009926666971296072,2.600000000185787e-05,2.92494660243392e-05,81.93027966613047,0.0,0.0,0.0,0.0,2,0.0002529999999998367,0.00025291903875768185,0.0,0.0,,,0.18091599999999985,0.18347716704010963
12,1e-09,0.004631999999999081,0.004640247789211571,heavy_tail,2,0.17501100000000047,0.17756208404898643,0.0,0.0,531441,terminal,0.0009939999999986071,0.0009926666971296072,3.200000000269654e-05,3.549852408468723e-05,81.93028036688125,0.0536449999999995,0.05383091699331999,0.0,0.0,2,0.0002529999999998367,0.00025291903875768185,0.0007279999999996178,0.0007293749367818236,0.054378999999999955,0.05456654098816216,0.2352949999999998,0.2380437080282718
12,1e-09,3.800000000175885e-05,3.874697722494602e-05,heavy_tail,2,0.0,0.0,0.00585099999999894,0.005852040834724903,6,new,0.00021199999999943486,0.0002121661091223359,6.899999999987472e-05,6.471003871411085e-05,113.94350739123674,0.000546999999999187,0.0005457932129502296,0.0,0.0,2,0.00027600000000038705,0.0002789588179439306,0.0005300000000003635,0.000530624995008111,,,0.007522999999999946,0.007523040985688567
12,1e-09,0.004443000000001085,0.004444082034751773,heavy_tail,531441,0.17831799999999998,0.17969720903784037,0.0,0.0,531441,exact,0.001001999999997949,0.0009987090015783906,2.600000000274605e-05,3.245566040277481e-05,81.93027966613047,0.0,0.0,0.0,0.0,3,0.00022399999999844766,0.0002220862079411745,0.0,0.0,,,0.1840130000000002,0.18539454194251448
12,1e-09,0.004443000000001085,0.004444082034751773,heavy_tail,2,0.17831799999999998,0.17969720903784037,0.0,0.0,531441,terminal,0.001001999999997949,0.0009987090015783906,3.600000000414383e-05,4.249764606356621e-05,81.93028036688125,0.06270599999999948,0.06526370800565928,0.0,0.0,3,0.00022399999999844766,0.0002220862079411745,0.0008919999999994488,0.0008917499799281359,0.06360800000000033,0.06616549997124821,0.24762100000000054,0.2515600419137627
12,1e-09,6.299999999992423e-05,6.729294545948505e-05,heavy_tail,2,0.0,0.0,0.013716000000001394,0.016833414905704558,6,new,0.00035199999999946385,0.00044608372263610363,0.00016200000000043957,0.0002859972883015871,113.94350739123674,0.001077999999997914,0.0012332519982010126,0.0,0.0,3,0.0005940000000004275,0.0006167092360556126,0.0008590000000001652,0.0009234999306499958,,,0.016823999999999728,0.020406250027008355
12,1e-09,3.900000000012227e-05,3.85830644518137e-05,heavy_tail,2,0.0,0.0,0.0,0.0,6,peel,0.0002200000000005531,0.0002153358655050397,3.6999999999842714e-05,4.674936644732952e-05,301.84054041129264,0.0,0.0,0.0004230000000013945,0.00042062485590577126,3,0.0022909999999978226,0.0023019990185275674,0.0006539999999999324,0.000654707895591855,,,0.0036639999999996675,0.0036780000664293766
2,1e-05,5.999999999062311e-06,6.082933396100998e-06,wide_tail,2,0.0,0.0,0.0012729999999976371,0.0013627080479636788,6,new,4.39999999990448e-05,4.4208019971847534e-05,2.100000000737623e-05,2.266711089760065e-05,13.068829941333275,0.00012799999999835165,0.00012733403127640486,0.0,0.0,1,0.00010099999999901854,0.00010066688992083073,0.000816000000000372,0.0008514999644830823,,,0.0023890000000008627,0.002515166997909546
2,1e-05,4.999999999810711e-06,5.875015631318092e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,4.099999999951365e-05,4.070787690579891e-05,1.2999999997376221e-05,1.1541182175278664e-05,228.84198449834545,0.0,0.0,7.600000000174134e-05,7.658405229449272e-05,1,5.9999999999504894e-05,6.133399438112974e-05,0.0006280000000007391,0.0006589168915525079,,,0.0008229999999986859,0.000854959012940526
2,1e-05,1.1999999999900979e-05,1.225003506988287e-05,wide_tail,9,0.0004030000000003753,0.00040183402597904205,0.0,0.0,9,exact,5.999999999062311e-06,7.375143468379974e-06,5.999999999062311e-06,8.165603503584862e-06,11.281190382203064,0.0,0.0,0.0,0.0,1,5.000000000165983e-05,4.758313298225403e-05,0.0,0.0,,,0.0004770000000000607,0.0004772079410031438
2,1e-05,1.1999999999900979e-05,1.225003506988287e-05,wide_tail,2,0.0004030000000003753,0.00040183402597904205,0.0,0.0,9,terminal,5.999999999062311e-06,7.375143468379974e-06,7.99999999756551e-06,1.1124531738460064e-05,11.281190382342128,9.599999999920783e-05,9.529199451208115e-05,0.0,0.0,1,5.000000000165983e-05,4.758313298225403e-05,0.0005820000000014147,0.0006015830440446734,0.0006799999999991257,0.0006998339667916298,0.0011569999999991865,0.0011770419077947736
2,1e-05,7.000000000090267e-06,7.042079232633114e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00013799999999974943,0.00017395790200680494,1.699999999971169e-05,1.3791956007480621e-05,228.84198449834545,0.0,0.0,0.00010499999999957765,0.0001064160605892539,2,5.100000000091143e-05,5.241704639047384e-05,0.0005159999999992948,0.0005166250048205256,,,0.0008339999999993353,0.0008702500490471721
2,1e-05,5.999999999062311e-06,5.29095996171236e-06,wide_tail,9,0.0003969999999995366,0.00039770908188074827,0.0,0.0,9,exact,7.000000000090267e-06,6.332993507385254e-06,4.999999999810711e-06,5.791778676211834e-06,11.281190382203064,0.0,0.0,0.0,0.0,2,4.2000000000541604e-05,4.26251208409667e-05,0.0,0.0,,,0.0004569999999990415,0.0004577499348670244
2,1e-05,5.999999999062311e-06,5.29095996171236e-06,wide_tail,2,0.0003969999999995366,0.00039770908188074827,0.0,0.0,9,terminal,7.000000000090267e-06,6.332993507385254e-06,7.999999999341867e-06,8.083763532340527e-06,11.281190382342128,9.200000000042508e-05,9.1583002358675e-05,0.0,0.0,2,4.2000000000541604e-05,4.26251208409667e-05,0.0005530000000000257,0.0005530420457944274,0.0006479999999999819,0.0006469170330092311,0.0011049999999990234,0.0011046669678762555
2,1e-05,5.000000001587068e-06,4.083034582436085e-06,wide_tail,2,0.0,0.0,0.0008300000000005525,0.0008304580114781857,6,new,3.500000000045134e-05,3.5291071981191635e-05,1.0999999998873022e-05,1.2710923328995705e-05,13.068829941333275,0.0001029999999992981,0.00010208296589553356,0.0,0.0,2,4.39999999990448e-05,4.3500098399817944e-05,0.0012010000000000076,0.0012013328960165381,,,0.0022289999999998145,0.0022294590016826987
2,1e-05,4.999999999810711e-06,4.874076694250107e-06,wide_tail,9,0.0004049999999988785,0.00040379189886152744,0.0,0.0,9,exact,6.000000002615025e-06,6.2498729676008224e-06,3.999999998782755e-06,5.251029506325722e-06,11.281190382203064,0.0,0.0,0.0,0.0,3,4.39999999990448e-05,4.316610284149647e-05,0.0,0.0,,,0.0004639999999991318,0.00046333298087120056
2,1e-05,4.999999999810711e-06,4.874076694250107e-06,wide_tail,2,0.0004049999999988785,0.00040379189886152744,0.0,0.0,9,terminal,6.000000002615025e-06,6.2498729676008224e-06,7.999999999341867e-06,7.334048859775066e-06,11.281190382342128,8.300000000005525e-05,8.404196705669165e-05,0.0,0.0,3,4.39999999990448e-05,4.316610284149647e-05,0.0005509999999997461,0.000551957986317575,0.0006380000000003605,0.000638082972727716,0.0011019999999994923,0.0011014159535989165
2,1e-05,3.999999998782755e-06,4.166038706898689e-06,wide_tail,2,0.0,0.0,0.0008330000000000837,0.0008330000564455986,6,new,3.600000000147929e-05,3.5708071663975716e-05,1.1000000002425736e-05,1.1833850294351578e-05,13.068829941333275,0.00010699999999808085,0.00010704109445214272,0.0,0.0,3,4.500000000007276e-05,4.420895129442215e-05,0.000546999999999187,0.0005469999741762877,,,0.001583000000000112,0.001582958037033677
2,1e-05,3.999999998782755e-06,4.083034582436085e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,3.2999999998395424e-05,3.4166849218308926e-05,1.200000000523005e-05,9.085051715373993e-06,228.84198449834545,0.0,0.0,7.299999999865747e-05,7.237493991851807e-05,3,3.899999999923409e-05,4.004104994237423e-05,0.0005179999999995744,0.0005192910321056843,,,0.0006789999999998741,0.0006790419574826956
2,1e-07,1.2999999999152578e-05,1.4584045857191086e-05,wide_tail,2,0.0,0.0,0.001124000000000791,0.0011356669710949063,6,new,5.100000000091143e-05,5.15420688316226e-05,1.7000000001488047e-05,1.7706770449876785e-05,17.941598013057703,0.00012699999999910005,0.00012675009202212095,0.0,0.0,1,4.699999999857596e-05,4.720909055322409e-05,0.000652000000000541,0.0006515829591080546,,,0.00203100000000056,0.0020450419979169965
2,1e-07,6.000000000838668e-06,5.417037755250931e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,5.100000000091143e-05,5.449994932860136e-05,1.4000000001956892e-05,1.295795664191246e-05,275.963370900951,0.0,0.0,8.19999999990273e-05,8.195801638066769e-05,1,5.099999999913507e-05,5.133391823619604e-05,0.0007129999999992975,0.00074095802847296,,,0.0009170000000011669,0.0009471249068155885
2,1e-07,4.999999999810711e-06,5.95790334045887e-06,wide_tail,9,0.0003839999999986077,0.00038370792753994465,0.0,0.0,9,exact,6.9999999983139105e-06,7.5410353019833565e-06,8.000000004670937e-06,7.127178832888603e-06,15.253694655683034,0.0,0.0,0.0,0.0,1,4.8999999998855515e-05,4.854099825024605e-05,0.0,0.0,,,0.00045300000000025875,0.0004528750432655215
2,1e-07,4.999999999810711e-06,5.95790334045887e-06,wide_tail,2,0.0003839999999986077,0.00038370792753994465,0.0,0.0,9,terminal,6.9999999983139105e-06,7.5410353019833565e-06,1.3000000006258006e-05,9.876210242509842e-06,15.25369467005027,9.299999999967667e-05,9.408395271748304e-05,0.0,0.0,1,4.8999999998855515e-05,4.854099825024605e-05,0.0004349999999995191,0.0004360000602900982,0.0005330000000007828,0.0005328330444172025,0.0009860000000010416,0.000985708087682724
2,1e-07,5.999999999062311e-06,5.375011824071407e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,3.6999999998954536e-05,3.724999260157347e-05,1.100000000597845e-05,1.229101326316595e-05,275.963370900951,0.0,0.0,7.599999999818863e-05,7.54999928176403e-05,2,4.999999999988347e-05,4.9999915063381195e-05,0.0006489999999992335,0.0006487090140581131,,,0.0008290000000013009,0.0008291249396279454
2,1e-07,6.000000000838668e-06,5.417037755250931e-06,wide_tail,9,0.0003790000000005733,0.0003787080058827996,0.0,0.0,9,exact,7.000000000090267e-06,6.9158850237727165e-06,4.000000000559112e-06,6.7930668592453e-06,15.253694655683034,0.0,0.0,0.0,0.0,2,9.099999999939712e-05,0.0001200829865410924,0.0,0.0,,,0.0004870000000014585,0.000517916982062161
2,1e-07,6.000000000838668e-06,5.417037755250931e-06,wide_tail,2,0.0003790000000005733,0.0003787080058827996,0.0,0.0,9,terminal,7.000000000090267e-06,6.9158850237727165e-06,8.000000001118224e-06,1.0376214049756527e-05,15.25369467005027,9.299999999967667e-05,9.345891885459423e-05,0.0,0.0,2,9.099999999939712e-05,0.0001200829865410924,0.0005799999999993588,0.0006262499373406172,0.0006769999999995946,0.0007232920033857226,0.001164000000001053,0.0012412089854478836
2,1e-07,4.000000000559112e-06,5.124951712787151e-06,wide_tail,2,0.0,0.0,0.001033000000001394,0.0010324580362066627,6,new,3.799999999998249e-05,3.8125086575746536e-05,1.5999999996907377e-05,1.5626894310116768e-05,17.941598013057703,0.0001230000000003173,0.00012329104356467724,0.0,0.0,2,6.000000000128125e-05,5.8999983593821526e-05,0.0006249999999994316,0.0006248330464586616,,,0.001898999999999873,0.0018984590424224734
2,1e-07,4.999999999810711e-06,5.334033630788326e-06,wide_tail,9,0.0003650000000003928,0.00036458298563957214,0.0,0.0,9,exact,6.9999999983139105e-06,7.041962817311287e-06,5.000000001587068e-06,6.291083991527557e-06,15.253694655683034,0.0,0.0,0.0,0.0,3,4.6000000001100716e-05,4.512490704655647e-05,0.0,0.0,,,0.0004280000000012052,0.0004283749731257558
2,1e-07,4.999999999810711e-06,5.334033630788326e-06,wide_tail,2,0.0003650000000003928,0.00036458298563957214,0.0,0.0,9,terminal,6.9999999983139105e-06,7.041962817311287e-06,9.999999999621423e-06,9.999028407037258e-06,15.25369467005027,0.00015800000000076864,0.00017962499987334013,0.0,0.0,3,4.6000000001100716e-05,4.512490704655647e-05,0.0005020000000008906,0.0005108750192448497,0.0006649999999996936,0.0006942079635336995,0.0010930000000008988,0.0011225829366594553
2,1e-07,6.000000000838668e-06,4.917033948004246e-06,wide_tail,2,0.0,0.0,0.0013779999999989911,0.001487332978285849,6,new,4.1000000001290005e-05,4.049902781844139e-05,1.4000000000180535e-05,1.6250996850430965e-05,17.941598013057703,0.00012100000000003774,0.00012112502008676529,0.0,0.0,3,6.59999999985672e-05,6.579200271517038e-05,0.0006669999999999732,0.0007317499257624149,,,0.0022929999999998785,0.0024676669854670763
2,1e-07,4.999999999810711e-06,5.875015631318092e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,3.6999999998954536e-05,3.679108340293169e-05,1.0000000004950493e-05,9.582843631505966e-06,275.963370900951,0.0,0.0,7.399999999790907e-05,7.341708987951279e-05,3,7.399999999968543e-05,7.362500764429569e-05,0.0006170000000000897,0.0006168750114738941,,,0.0008170000000013999,0.0008161660516634583
2,1e-09,4.000000000559112e-06,4.707952030003071e-06,wide_tail,2,0.0,0.0,0.0010609999999999786,0.0010609999299049377,6,new,3.700000000073089e-05,3.654207102954388e-05,1.7999999997186933e-05,1.7085112631320953e-05,99.80822517934251,0.00013599999999946988,0.00013637496158480644,0.0,0.0,1,4.800000000138027e-05,4.795705899596214e-05,0.0005640000000006751,0.0005648329388350248,,,0.0018679999999999808,0.001868500025011599
2,1e-09,4.999999999810711e-06,4.124944098293781e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,3.499999999867498e-05,3.5375007428228855e-05,9.00000000214618e-06,9.500072337687016e-06,316.51226350626945,0.0,0.0,7.100000000193063e-05,7.14579364284873e-05,1,4.2999999999793204e-05,4.2499974370002747e-05,0.0006279999999989627,0.0006282500689849257,,,0.0007910000000013184,0.0007912080036476254
2,1e-09,4.000000000559112e-06,4.751025699079037e-06,wide_tail,9,0.0005260000000006926,0.0005256660515442491,0.0,0.0,9,exact,9.999999999621423e-06,6.917049176990986e-06,2.9999999995311555e-06,5.458015948534012e-06,99.73195333192074,0.0,0.0,0.0,0.0,1,4.099999999951365e-05,4.208285827189684e-05,0.0,0.0,,,0.0005839999999999179,0.0005848750006407499
2,1e-09,4.000000000559112e-06,4.751025699079037e-06,wide_tail,2,0.0005260000000006926,0.0005256660515442491,0.0,0.0,9,terminal,9.999999999621423e-06,6.917049176990986e-06,8.000000001118224e-06,8.791917935013771e-06,99.73195974304795,7.999999999874774e-05,8.070806507021189e-05,0.0,0.0,1,4.099999999951365e-05,4.208285827189684e-05,0.0006789999999998741,0.0006914580008015037,0.000764000000000209,0.0007754999678581953,0.0013480000000001269,0.0013603749684989452
2,1e-09,4.999999999810711e-06,5.124951712787151e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,3.6999999998954536e-05,3.675010520964861e-05,1.0000000003174137e-05,1.1210097000002861e-05,316.51226350626945,0.0,0.0,7.999999999874774e-05,8.799892384558916e-05,2,4.9999999998107114e-05,5.062494892627001e-05,0.0006529999999997926,0.0006618329789489508,,,0.0008349999999985869,0.0008535420056432486
2,1e-09,4.000000000559112e-06,5.124951712787151e-06,wide_tail,9,0.0005100000000002325,0.0005099999252706766,0.0,0.0,9,exact,7.999999999341867e-06,7.248949259519577e-06,7.000000001866624e-06,6.126239895820618e-06,99.73195333192074,0.0,0.0,0.0,0.0,2,4.39999999990448e-05,4.425004590302706e-05,0.0,0.0,,,0.0005730000000010449,0.000572750112041831
2,1e-09,4.000000000559112e-06,5.124951712787151e-06,wide_tail,2,0.0005100000000002325,0.0005099999252706766,0.0,0.0,9,terminal,7.999999999341867e-06,7.248949259519577e-06,8.000000001118224e-06,8.6252111941576e-06,99.73195974304795,8.899999999911756e-05,8.849997539073229e-05,0.0,0.0,2,4.39999999990448e-05,4.425004590302706e-05,0.0005420000000011527,0.000541041954420507,0.0006319999999995218,0.0006320409011095762,0.0012050000000005667,0.0012047910131514072
2,1e-09,5.000000001587068e-06,4.00003045797348e-06,wide_tail,2,0.0,0.0,0.0010300000000000864,0.0010291669750586152,6,new,3.5999999999702936e-05,3.5581993870437145e-05,8.999999998593466e-06,1.2251199223101139e-05,99.80822517934251,0.0001239999999995689,0.00012325088027864695,0.0,0.0,2,4.39999999990448e-05,4.36239643022418e-05,0.0005439999999996559,0.0005439169472083449,,,0.0017919999999982394,0.0017917919903993607
2,1e-09,4.000000000559112e-06,4.499917849898338e-06,wide_tail,9,0.0004989999999995831,0.000497999950312078,0.0,0.0,9,exact,5.999999999062311e-06,5.8319419622421265e-06,7.000000000090267e-06,5.12728001922369e-06,99.73195333192074,0.0,0.0,0.0,0.0,3,4.0000000002038405e-05,4.112499300390482e-05,0.0,0.0,,,0.0005560000000013332,0.000554584083147347
2,1e-09,4.000000000559112e-06,4.499917849898338e-06,wide_tail,2,0.0004989999999995831,0.000497999950312078,0.0,0.0,9,terminal,5.999999999062311e-06,5.8319419622421265e-06,1.100000000064938e-05,7.41821713745594e-06,99.73195974304795,7.699999999921658e-05,7.762503810226917e-05,0.0,0.0,3,4.0000000002038405e-05,4.112499300390482e-05,0.000534999999999286,0.0005359170027077198,0.0006159999999990617,0.0006158329779282212,0.001172000000000395,0.0011704170610755682
2,1e-09,2.9999999995311555e-06,3.875931724905968e-06,wide_tail,2,0.0,0.0,0.001020000000000465,0.001020417083054781,6,new,3.5999999999702936e-05,3.5499921068549156e-05,1.3000000002705292e-05,1.2250151485204697e-05,99.80822517934251,0.00012500000000059686,0.0001238739350810647,0.0,0.0,3,4.39999999990448e-05,4.383304622024298e-05,0.0005429999999986279,0.000543624977581203,,,0.001784000000000674,0.0017833750462159514
2,1e-09,2.9999999995311555e-06,3.958004526793957e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,3.399999999942338e-05,3.362400457262993e-05,7.000000003642981e-06,8.834991604089737e-06,316.51226350626945,0.0,0.0,6.999999999912632e-05,6.9082947447896e-05,3,4.199999999876525e-05,4.016701132059097e-05,0.0006099999999999994,0.0006099160527810454,,,0.0007660000000004885,0.000765583012253046
4,1e-05,1.1999999998124622e-05,1.1292984709143639e-05,wide_tail,2,0.0,0.0,0.0018689999999992324,0.0018671649741008878,6,new,7.200000000295859e-05,7.258309051394463e-05,2.2000000003075115e-05,2.300064079463482e-05,17.32535523128094,0.00019099999999916406,0.000192084233276546,0.0,0.0,1,9.299999999790032e-05,9.22901090234518e-05,0.0005799999999993588,0.0005804169923067093,,,0.002838999999999814,0.002838833024725318
4,1e-05,1.000000000139778e-05,1.0000891052186489e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,6.199999999978445e-05,6.404099985957146e-05,1.600000000046009e-05,1.5042372979223728e-05,409.84270483595225,0.0,0.0,0.00013399999999919032,0.00013274990487843752,1,7.799999999846818e-05,7.858185563236475e-05,0.0005210000000008819,0.0005214590346440673,,,0.0008210000000001827,0.0008218750590458512
4,1e-05,1.2000000001677336e-05,1.2291129678487778e-05,wide_tail,81,0.000396000000000285,0.000397083000279963,0.0,0.0,81,exact,1.1999999998124622e-05,1.1499854736030102e-05,8.999999998593466e-06,8.00122506916523e-06,13.63265081614184,0.0,0.0,0.0,0.0,1,7.500000000071338e-05,7.479183841496706e-05,0.0,0.0,,,0.0005039999999993938,0.0005036670481786132
4,1e-05,1.2000000001677336e-05,1.2291129678487778e-05,wide_tail,2,0.000396000000000285,0.000397083000279963,0.0,0.0,81,terminal,1.1999999998124622e-05,1.1499854736030102e-05,1.1999999999900979e-05,1.0376214049756527e-05,13.632650816305137,9.299999999967667e-05,9.350001346319914e-05,0.0,0.0,1,7.500000000071338e-05,7.479183841496706e-05,0.00046599999999941133,0.00046624999959021807,0.0005620000000003955,0.0005621250020340085,0.0010659999999997893,0.0010657920502126217
4,1e-05,8.999999998593466e-06,9.834067896008492e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,6.500000000286832e-05,6.466801278293133e-05,1.3000000000928935e-05,1.5292083844542503e-05,409.84270483595225,0.0,0.0,0.00013299999999993872,0.00013191497419029474,2,7.299999999865747e-05,7.262395229190588e-05,0.0005290000000002237,0.0005286249797791243,,,0.0008220000000012107,0.0008229580707848072
4,1e-05,1.000000000139778e-05,1.1582975275814533e-05,wide_tail,81,0.00039300000000075386,0.00039191602263599634,0.0,0.0,81,exact,1.0999999998873022e-05,1.0832911357283592e-05,8.99999999681711e-06,8.125090971589088e-06,13.63265081614184,0.0,0.0,0.0,0.0,2,7.400000000146179e-05,7.487600669264793e-05,0.0,0.0,,,0.0004969999999993036,0.0004973330069333315
4,1e-05,1.000000000139778e-05,1.1582975275814533e-05,wide_tail,2,0.00039300000000075386,0.00039191602263599634,0.0,0.0,81,terminal,1.0999999998873022e-05,1.0832911357283592e-05,1.0999999998873022e-05,1.016608439385891e-05,13.632650816305137,8.599999999958641e-05,8.645898196846247e-05,0.0,0.0,2,7.400000000146179e-05,7.487600669264793e-05,0.0004689999999989425,0.00046908308286219835,0.0005570000000005848,0.0005575830582529306,0.0010539999999998884,0.0010549160651862621
4,1e-05,1.000000000139778e-05,1.054094173014164e-05,wide_tail,2,0.0,0.0,0.00182199999999888,0.001822665915824473,6,new,6.700000000137152e-05,6.766710430383682e-05,2.1000000000270802e-05,2.0749052055180073e-05,17.32535523128094,0.00018299999999804584,0.0001819160534068942,0.0,0.0,2,8.799999999986596e-05,8.704292122274637e-05,0.0005579999999998364,0.0005587090272456408,,,0.0027489999999996684,0.0027492910157889128
4,1e-05,1.1999999999900979e-05,1.1416035704314709e-05,wide_tail,81,0.00040500000000065484,0.00040495803114026785,0.0,0.0,81,exact,1.1999999999900979e-05,1.0833144187927246e-05,5.999999999062311e-06,7.584807462990284e-06,13.63265081614184,0.0,0.0,0.0,0.0,3,7.599999999996498e-05,7.570802699774504e-05,0.0,0.0,,,0.0005109999999994841,0.0005105000454932451
4,1e-05,1.1999999999900979e-05,1.1416035704314709e-05,wide_tail,2,0.00040500000000065484,0.00040495803114026785,0.0,0.0,81,terminal,1.1999999999900979e-05,1.0833144187927246e-05,7.999999999341867e-06,9.752810001373291e-06,13.632650816305137,9.499999999995623e-05,9.520805906504393e-05,0.0,0.0,3,7.599999999996498e-05,7.570802699774504e-05,0.00045800000000006946,0.00045858288649469614,0.0005550000000003052,0.0005559589480981231,0.0010659999999997893,0.0010664589935913682
4,1e-05,1.2999999999152578e-05,1.1042109690606594e-05,wide_tail,2,0.0,0.0,0.0018019999999978609,0.0018017080146819353,6,new,6.900000000165107e-05,6.962497718632221e-05,2.0000000001019203e-05,2.054101787507534e-05,17.32535523128094,0.0001850000000018781,0.00018508301582187414,0.0,0.0,3,8.499999999855845e-05,8.541694842278957e-05,0.0005579999999998364,0.0005589169450104237,,,0.0027319999999999567,0.002732333028689027
4,1e-05,9.000000000369823e-06,1.0290881618857384e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,6.59999999985672e-05,6.570783443748951e-05,1.3999999996627821e-05,1.612433698028326e-05,409.84270483595225,0.0,0.0,0.0001490000000003988,0.00014754303265362978,3,7.600000000174134e-05,7.42089468985796e-05,0.0007770000000011379,0.0008201670134440064,,,0.001090999999998843,0.001134042046032846
4,1e-07,9.00000000214618e-06,1.1041993275284767e-05,wide_tail,2,0.0,0.0,0.0022489999999990573,0.0022482919739559293,6,new,7.399999999790907e-05,7.520790677517653e-05,2.6000000003634227e-05,2.2665015421807766e-05,24.042644719795884,0.0002059999999985962,0.00020696001593023539,0.0,0.0,1,8.699999999883801e-05,8.712499402463436e-05,0.0006219999999999004,0.0006215000757947564,,,0.0032730000000000814,0.0032727919751778245
4,1e-07,1.0999999998873022e-05,1.0456074960529804e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,6.800000000062312e-05,6.700004450976849e-05,1.2999999999152578e-05,1.633481588214636e-05,494.2343714315685,0.0,0.0,0.0001360000000030226,0.0001370840473100543,1,7.699999999921658e-05,7.591699250042439e-05,0.0005399999999990968,0.0005388749996200204,,,0.0008449999999999847,0.0008456669747829437
4,1e-07,1.1999999998124622e-05,1.195794902741909e-05,wide_tail,81,0.0006439999999994228,0.000644249957986176,0.0,0.0,81,exact,1.1000000004202093e-05,1.1500087566673756e-05,9.999999999621423e-06,8.750008419156075e-06,18.548067187548117,0.0,0.0,0.0,0.0,1,7.899999999949614e-05,7.95009545981884e-05,0.0,0.0,,,0.0007560000000008671,0.0007559589575976133
4,1e-07,1.1999999998124622e-05,1.195794902741909e-05,wide_tail,2,0.0006439999999994228,0.000644249957986176,0.0,0.0,81,terminal,1.1000000004202093e-05,1.1500087566673756e-05,1.2999999999152578e-05,1.2166914530098438e-05,18.548067209019152,9.400000000070463e-05,9.27080400288105e-05,0.0,0.0,1,7.899999999949614e-05,7.95009545981884e-05,0.0006839999999996849,0.0007236669771373272,0.0007809999999999206,0.0008197919232770801,0.0015370000000007877,0.0015757508808746934
4,1e-07,1.1999999999900979e-05,1.2291944585740566e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,7.099999999837792e-05,7.058109622448683e-05,1.899999999821489e-05,1.795915886759758e-05,494.2343714315685,0.0,0.0,0.0001380000000015258,0.00013825006317347288,2,9.100000000117348e-05,9.195879101753235e-05,0.0005500000000004945,0.000550542026758194,,,0.0008809999999996876,0.0008815830806270242
4,1e-07,1.5000000001208491e-05,1.529103610664606e-05,wide_tail,81,0.0006259999999986832,0.0006257090717554092,0.0,0.0,81,exact,1.3000000000928935e-05,1.2999982573091984e-05,9.999999997845066e-06,9.083887562155724e-06,18.548067187548117,0.0,0.0,0.0,0.0,2,7.80000000020209e-05,7.862492930144072e-05,0.0,0.0,,,0.0007420000000006866,0.0007417089072987437
4,1e-07,1.5000000001208491e-05,1.529103610664606e-05,wide_tail,2,0.0006259999999986832,0.0006257090717554092,0.0,0.0,81,terminal,1.3000000000928935e-05,1.2999982573091984e-05,1.2999999997376221e-05,1.1291936971247196e-05,18.548067209019152,9.999999999976694e-05,9.954196866601706e-05,0.0,0.0,2,7.80000000020209e-05,7.862492930144072e-05,0.0005400000000008731,0.0005406249547377229,0.0006430000000001712,0.0006423749728128314,0.0013850000000008578,0.0013840838801115751
4,1e-07,1.1999999999900979e-05,1.1125113815069199e-05,wide_tail,2,0.0,0.0,0.0022809999999999775,0.002315416932106018,6,new,7.300000000043383e-05,7.258390542119741e-05,2.5000000000829914e-05,2.499716356396675e-05,24.042644719795884,0.0002190000000013015,0.0002186258789151907,0.0,0.0,2,9.699999999845943e-05,9.67090018093586e-05,0.00059899999999935,0.000599459046497941,,,0.003306000000000253,0.0033389170421287417
4,1e-07,1.4999999999432134e-05,1.2750038877129555e-05,wide_tail,81,0.0006099999999999994,0.0006101659964770079,0.0,0.0,81,exact,1.2000000001677336e-05,1.1748983524739742e-05,6.000000000838668e-06,8.792849257588387e-06,18.548067187548117,0.0,0.0,0.0,0.0,3,8.099999999799934e-05,8.112611249089241e-05,0.0,0.0,,,0.0007239999999999469,0.000724583980627358
4,1e-07,1.4999999999432134e-05,1.2750038877129555e-05,wide_tail,2,0.0006099999999999994,0.0006101659964770079,0.0,0.0,81,terminal,1.2000000001677336e-05,1.1748983524739742e-05,8.999999998593466e-06,1.116795465350151e-05,18.548067209019152,8.900000000089392e-05,8.92499228939414e-05,0.0,0.0,3,8.099999999799934e-05,8.112611249089241e-05,0.0005530000000000257,0.0005532089853659272,0.0006449999999986744,0.0006448340136557817,0.0013689999999986213,0.0013694179942831397
4,1e-07,1.1999999998124622e-05,1.270999200642109e-05,wide_tail,2,0.0,0.0,0.0023119999999998697,0.0023405420361086726,6,new,7.599999999996498e-05,7.670989725738764e-05,3.400000000119974e-05,2.812186721712351e-05,24.042644719795884,0.00023699999999848842,0.0002496669767424464,0.0,0.0,3,0.00010400000000210241,0.00010491616558283567,0.0006020000000006576,0.0006025000475347042,,,0.0033770000000004075,0.003415166982449591
4,1e-07,1.1000000002425736e-05,1.0375981219112873e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,6.69999999978188e-05,6.741506513208151e-05,1.6000000002236447e-05,1.7042970284819603e-05,494.2343714315685,0.0,0.0,0.00013799999999974943,0.00013883400242775679,3,8.099999999799934e-05,7.916602771729231e-05,0.0005439999999996559,0.000545040937140584,,,0.0008569999999998856,0.0008578749839216471
4,1e-09,1.000000000139778e-05,1.1499039828777313e-05,wide_tail,2,0.0,0.0,0.001988000000000767,0.001986999996006489,6,new,6.799999999884676e-05,6.954185664653778e-05,2.5000000000829914e-05,2.2164895199239254e-05,128.7596089536344,0.00023700000000026478,0.00023829308338463306,0.0,0.0,1,8.799999999631325e-05,8.645898196846247e-05,0.0005550000000003052,0.0005553330993279815,,,0.0029709999999987247,0.00297029095236212
4,1e-09,9.999999999621423e-06,1.0124989785254002e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,6.49999999993156e-05,6.633414886891842e-05,1.6000000002236447e-05,1.562410034239292e-05,566.855083316643,0.0,0.0,0.00013799999999974943,0.00013820896856486797,1,7.499999999893703e-05,7.283291779458523e-05,0.0006170000000000897,0.0006176249589771032,,,0.0009209999999999496,0.0009207500843331218
4,1e-09,1.4000000000180535e-05,1.2125005014240742e-05,wide_tail,81,0.0007310000000000372,0.0007923330413177609,0.0,0.0,81,exact,1.2999999997376221e-05,1.145701389759779e-05,9.999999999621423e-06,1.5252968296408653e-05,118.31949876364162,0.0,0.0,0.0,0.0,1,8.300000000183161e-05,8.591602090746164e-05,0.0,0.0,,,0.000850999999999047,0.0009170840494334698
4,1e-09,1.4000000000180535e-05,1.2125005014240742e-05,wide_tail,2,0.0007310000000000372,0.0007923330413177609,0.0,0.0,81,terminal,1.2999999997376221e-05,1.145701389759779e-05,1.1999999999900979e-05,1.7793849110603333e-05,118.31950830060242,8.599999999958641e-05,8.55419784784317e-05,0.0,0.0,1,8.300000000183161e-05,8.591602090746164e-05,0.0005799999999993588,0.0005806670524179935,0.0006679999999992248,0.0006687499117106199,0.0015189999999982717,0.0015858339611440897
4,1e-09,9.000000000369823e-06,1.0458054021000862e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,6.600000000034356e-05,6.545789074152708e-05,1.7000000001488047e-05,1.662794966250658e-05,566.855083316643,0.0,0.0,0.0001390000000007774,0.0001376251457259059,2,7.499999999893703e-05,7.591501343995333e-05,0.0006069999999986919,0.0006062079919502139,,,0.0009130000000006078,0.0009122920455411077
4,1e-09,1.0999999997096666e-05,1.1957832612097263e-05,wide_tail,81,0.0004919999999994928,0.0004923749947920442,0.0,0.0,81,exact,1.100000000064938e-05,1.1375988833606243e-05,1.0000000003174137e-05,8.332193829119205e-06,118.31949876364162,0.0,0.0,0.0,0.0,2,7.399999999968543e-05,7.466704118996859e-05,0.0,0.0,,,0.0005980000000000985,0.0005987080512568355
4,1e-09,1.0999999997096666e-05,1.1957832612097263e-05,wide_tail,2,0.0004919999999994928,0.0004923749947920442,0.0,0.0,81,terminal,1.100000000064938e-05,1.1375988833606243e-05,1.2000000003453692e-05,1.0749208740890026e-05,118.31950830060242,7.999999999874774e-05,8.058303501456976e-05,0.0,0.0,2,7.399999999968543e-05,7.466704118996859e-05,0.000600000000000378,0.0005996669642627239,0.0006819999999994053,0.0006826670141890645,0.0012799999999995038,0.0012813750654459
4,1e-09,1.100000000064938e-05,1.0791118256747723e-05,wide_tail,2,0.0,0.0,0.0020220000000019667,0.002023417968302965,6,new,7.200000000118223e-05,7.104198448359966e-05,1.899999999821489e-05,2.2208900190889835e-05,128.7596089536344,0.00023899999999876798,0.000236665946431458,0.0,0.0,2,8.699999999883801e-05,8.633313700556755e-05,0.0005749999999995481,0.0005745829548686743,,,0.0030249999999991672,0.003025042009539902
4,1e-09,1.3000000000928935e-05,1.2499862350523472e-05,wide_tail,81,0.0004819999999998714,0.0004826249787583947,0.0,0.0,81,exact,1.2999999999152578e-05,1.2874952517449856e-05,9.999999999621423e-06,8.331146091222763e-06,118.31949876364162,0.0,0.0,0.0,0.0,3,8.00000000005241e-05,8.075207006186247e-05,0.0,0.0,,,0.0005980000000000985,0.0005970830097794533
4,1e-09,1.3000000000928935e-05,1.2499862350523472e-05,wide_tail,2,0.0004819999999998714,0.0004826249787583947,0.0,0.0,81,terminal,1.2999999999152578e-05,1.2874952517449856e-05,1.0999999998873022e-05,1.0372023098170757e-05,118.31950830060242,7.799999999846818e-05,7.754203397780657e-05,0.0,0.0,3,8.00000000005241e-05,8.075207006186247e-05,0.0005640000000006751,0.0005634170956909657,0.0006429999999983949,0.0006430000066757202,0.0012409999999984933,0.0012400830164551735
4,1e-09,9.999999999621423e-06,1.1125928722321987e-05,wide_tail,2,0.0,0.0,0.0019830000000027326,0.0019837081199511886,6,new,6.699999999959516e-05,6.829213816672564e-05,2.3000000000550358e-05,2.1540792658925056e-05,128.7596089536344,0.0002309999999994261,0.0002313739387318492,0.0,0.0,3,8.599999999958641e-05,8.487608283758163e-05,0.0005729999999992685,0.0005720830522477627,,,0.0029730000000007806,0.0029730000533163548
4,1e-09,1.000000000139778e-05,9.833951480686665e-06,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,6.400000000184036e-05,6.450002547353506e-05,1.5999999996907377e-05,1.5332014299929142e-05,566.855083316643,0.0,0.0,0.00013299999999816237,0.0001323750475421548,3,8.200000000080365e-05,8.175091352313757e-05,0.0005950000000005673,0.0005958749679848552,,,0.0008999999999996788,0.0008996669203042984
8,1e-05,2.6999999997556756e-05,2.4998909793794155e-05,wide_tail,2,0.0,0.0,0.004293999999998022,0.0042928350158035755,6,new,0.0001430000000013365,0.00014054111670702696,4.600000000287707e-05,5.333626177161932e-05,23.786247679461628,0.00037000000000197986,0.00038099882658571005,0.0,0.0,1,0.00017599999999973193,0.0001749988878145814,0.0006609999999991345,0.0006607080576941371,,,0.005717000000000638,0.0057284170761704445
8,1e-05,2.7000000004662184e-05,2.6415917091071606e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00017000000000244597,0.0001806250074878335,3.299999999129e-05,3.5208999179303646e-05,672.201880184414,0.0,0.0,0.0002899999999996794,0.000288959126919508,1,0.00026600000000343016,0.0002863749396055937,0.0007969999999986044,0.0008433330804109573,,,0.001583000000000112,0.0016609170706942677
8,1e-05,0.0006610000000009109,0.00066091597545892,wide_tail,6561,0.001934999999999576,0.0019356670090928674,0.0,0.0,6561,exact,3.0000000000640625e-05,2.9956339858472347e-05,1.9000000001767603e-05,1.7420854419469833e-05,17.967341984448993,0.0,0.0,0.0,0.0,1,0.00015499999999768477,0.00015553983394056559,0.0,0.0,,,0.00280000000000058,0.002799500012770295
8,1e-05,0.0006610000000009109,0.00066091597545892,wide_tail,2,0.001934999999999576,0.0019356670090928674,0.0,0.0,6561,terminal,3.0000000000640625e-05,2.9956339858472347e-05,2.2000000003075115e-05,2.0044855773448944e-05,17.967341984654908,0.00043600000000054706,0.00043587491381913424,0.0,0.0,1,0.00015499999999768477,0.00015553983394056559,0.0005919999999992598,0.0005923340795561671,0.0010310000000011144,0.0010308329947292805,0.003831000000001694,0.0038303330074995756
8,1e-05,2.3000000000550358e-05,2.212484832853079e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.0001289999999993796,0.00012941623572260141,3.300000000194814e-05,3.0250055715441704e-05,672.201880184414,0.0,0.0,0.00026299999999856993,0.0002644589403644204,2,0.0001459999999990913,0.0001476658508181572,0.0006090000000007478,0.0006081670289859176,,,0.0012030000000002872,0.001202082959935069
8,1e-05,6.400000000361672e-05,6.487593054771423e-05,wide_tail,6561,0.00186300000000017,0.001862916979007423,0.0,0.0,6561,exact,2.8999999996059955e-05,2.708414103835821e-05,1.1999999999900979e-05,1.4289864338934422e-05,17.967341984448993,0.0,0.0,0.0,0.0,2,0.0001449999999998397,0.00014412507880479097,0.0,0.0,,,0.0021129999999995874,0.0021132919937372208
8,1e-05,6.400000000361672e-05,6.487593054771423e-05,wide_tail,2,0.00186300000000017,0.001862916979007423,0.0,0.0,6561,terminal,2.8999999996059955e-05,2.708414103835821e-05,1.4000000000180535e-05,1.6497797332704067e-05,17.967341984654908,0.00037299999999973465,0.00037225009873509407,0.0,0.0,2,0.0001449999999998397,0.00014412507880479097,0.0005690000000004858,0.000569332973100245,0.0009440000000005,0.0009437910048291087,0.0030570000000000874,0.0030570829985663295
8,1e-05,2.59999999965288e-05,2.366793341934681e-05,wide_tail,2,0.0,0.0,0.0041789999999988225,0.004177166032604873,6,new,0.00013400000000096668,0.00013574969489127398,3.8000000008864276e-05,4.029215779155493e-05,23.786247679461628,0.0003289999999989135,0.0003300422104075551,0.0,0.0,2,0.00016599999999833415,0.0001666239695623517,0.0006429999999983949,0.0006445830222219229,,,0.005515000000000825,0.005518125020898879
8,1e-05,0.0007510000000010564,0.0007637488888576627,wide_tail,6561,0.001988000000000767,0.0019949580309912562,0.0,0.0,6561,exact,3.399999999942338e-05,3.391597419977188e-05,1.799999999896329e-05,1.883425284177065e-05,17.967341984448993,0.0,0.0,0.0,0.0,3,0.00015900000000002024,0.00015879294369369745,0.0,0.0,,,0.00295000000000023,0.002970250090584159
8,1e-05,0.0007510000000010564,0.0007637488888576627,wide_tail,2,0.001988000000000767,0.0019949580309912562,0.0,0.0,6561,terminal,3.399999999942338e-05,3.391597419977188e-05,2.0999999998494445e-05,2.1084328182041645e-05,17.967341984654908,0.0003700000000002035,0.00036937498953193426,0.0,0.0,3,0.00015900000000002024,0.00015879294369369745,0.0005740000000002965,0.0005748749244958162,0.0009470000000000312,0.0009464999893680215,0.0038970000000002614,0.00391675007995218
8,1e-05,2.5000000000829914e-05,2.374988980591297e-05,wide_tail,2,0.0,0.0,0.00414600000000398,0.004143375204876065,6,new,0.00013599999999769352,0.00013683317229151726,3.799999999642978e-05,4.0287734009325504e-05,23.786247679461628,0.000332000000000221,0.00033183605410158634,0.0,0.0,3,0.00016899999999964166,0.00016900093760341406,0.0005660000000009546,0.000566457980312407,,,0.00541199999999975,0.005411540973000228
8,1e-05,2.2000000003075115e-05,2.1459069103002548e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00012699999999910005,0.00012595683801919222,2.49999999972772e-05,2.824899274855852e-05,672.201880184414,0.0,0.0,0.00025900000000156354,0.0002604591427370906,3,0.00014200000000030855,0.0001394590362906456,0.0006029999999999092,0.0006035419646650553,,,0.0011780000000012336,0.0011791250435635448
8,1e-07,2.39999999980256e-05,2.450007013976574e-05,wide_tail,2,0.0,0.0,0.004413000000003109,0.004413124988786876,6,new,0.00013899999999900103,0.00013970781583338976,5.0000000003436185e-05,4.929490387439728e-05,40.48173158374247,0.0003919999999997259,0.0003914572298526764,0.0,0.0,1,0.00017199999999739646,0.00017266510985791683,0.0005430000000004043,0.0005427909782156348,,,0.005733000000001098,0.005733541096560657
8,1e-07,2.5000000004382628e-05,2.5790883228182793e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00013999999999825263,0.0001405002549290657,3.599999999615022e-05,3.266613930463791e-05,810.6165360709354,0.0,0.0,0.00029199999999995896,0.0002896249061450362,1,0.00016700000000113846,0.00017158384434878826,0.0006310000000002702,0.0006316249491646886,,,0.0012910000000001531,0.0012917909771203995
8,1e-07,7.199999999940587e-05,7.112522143870592e-05,wide_tail,6561,0.002572000000000685,0.002574375015683472,0.0,0.0,6561,exact,2.7000000002885827e-05,2.7916859835386276e-05,1.6999999997935333e-05,1.6790814697742462e-05,24.515903994260878,0.0,0.0,0.0,0.0,1,0.0001499999999996504,0.0001501251244917512,0.0,0.0,,,0.0028380000000005623,0.002840333036147058
8,1e-07,7.199999999940587e-05,7.112522143870592e-05,wide_tail,2,0.002572000000000685,0.002574375015683472,0.0,0.0,6561,terminal,2.7000000002885827e-05,2.7916859835386276e-05,1.8999999996438532e-05,1.9582686945796013e-05,24.51590403324212,0.0009080000000007971,0.0009072920074686408,0.0,0.0,1,0.0001499999999996504,0.0001501251244917512,0.0006140000000005585,0.0006135000148788095,0.0015239999999998588,0.0015235838945955038,0.004362000000000421,0.004363916930742562
8,1e-07,2.5000000000829914e-05,2.3000873625278473e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00013099999999965917,0.00012866593897342682,2.39999999980256e-05,2.899800892919302e-05,810.6165360709354,0.0,0.0,0.00026300000000212265,0.00026258500292897224,2,0.00014499999999806334,0.00014433416072279215,0.0005790000000001072,0.0005789999850094318,,,0.0011669999999988079,0.0011665839701890945
8,1e-07,6.59999999985672e-05,6.491702515631914e-05,wide_tail,6561,0.0035229999999994988,0.003523249994032085,0.0,0.0,6561,exact,2.6999999999333113e-05,2.7128146030008793e-05,1.2999999999152578e-05,1.4245626516640186e-05,24.515903994260878,0.0,0.0,0.0,0.0,2,0.00014400000000236446,0.00014308420941233635,0.0,0.0,,,0.003772999999998916,0.0037726250011473894
8,1e-07,6.59999999985672e-05,6.491702515631914e-05,wide_tail,2,0.0035229999999994988,0.003523249994032085,0.0,0.0,6561,terminal,2.6999999999333113e-05,2.7128146030008793e-05,1.4999999999432134e-05,1.6495585441589355e-05,24.51590403324212,0.0003790000000005733,0.00037875003181397915,0.0,0.0,2,0.00014400000000236446,0.00014308420941233635,0.0006059999999994403,0.0006056249840185046,0.0009870000000002932,0.000986624974757433,0.004759999999999209,0.004759249975904822
8,1e-07,2.3999999999801958e-05,2.4500186555087566e-05,wide_tail,2,0.0,0.0,0.004455000000000098,0.004457292030565441,6,new,0.0001419999999985322,0.0001422502100467682,4.300000000156956e-05,4.1707768104970455e-05,40.48173158374247,0.0004030000000003753,0.0004041258944198489,0.0,0.0,2,0.00017500000000048033,0.00017404090613126755,0.0005839999999999179,0.0005875830538570881,,,0.005826000000000775,0.005831500049680471
8,1e-07,7.599999999818863e-05,7.325096521526575e-05,wide_tail,6561,0.00384599999999935,0.0038457500049844384,0.0,0.0,6561,exact,2.899999999961267e-05,2.8916867449879646e-05,1.0000000003174137e-05,1.608335878700018e-05,24.515903994260878,0.0,0.0,0.0,0.0,3,0.000162999999998803,0.00015974882990121841,0.0,0.0,,,0.004123999999999128,0.004123750026337802
8,1e-07,7.599999999818863e-05,7.325096521526575e-05,wide_tail,2,0.00384599999999935,0.0038457500049844384,0.0,0.0,6561,terminal,2.899999999961267e-05,2.8916867449879646e-05,1.3000000004481649e-05,1.83754600584507e-05,24.51590403324212,0.00044499999999914053,0.0004460839554667473,0.0,0.0,3,0.000162999999998803,0.00015974882990121841,0.0006149999999998101,0.0006139159668236971,0.0010630000000002582,0.001062292023561895,0.0051869999999993865,0.005186042049899697
8,1e-07,2.200000000129876e-05,2.4250824935734272e-05,wide_tail,2,0.0,0.0,0.004327000000001746,0.004326167167164385,6,new,0.00013799999999619672,0.0001378308515995741,4.7000000005681386e-05,4.4918153434991837e-05,40.48173158374247,0.00040899999999766123,0.0004105418920516968,0.0,0.0,3,0.00017699999999898353,0.00017458305228501558,0.0006249999999994316,0.0006264999974519014,,,0.005745000000000999,0.005744791938923299
8,1e-07,2.300000000410307e-05,2.158398274332285e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00012799999999835165,0.00012837478425353765,2.4000000001578314e-05,2.7499976567924023e-05,810.6165360709354,0.0,0.0,0.00026399999999782153,0.0002630840754136443,3,0.0001440000000005881,0.0001425822265446186,0.0005899999999989802,0.0005901249824091792,,,0.001173000000001423,0.0011732500279322267
8,1e-09,2.800000000036107e-05,2.554222010076046e-05,wide_tail,2,0.0,0.0,0.004205000000002457,0.004229041864164174,6,new,0.000140000000000029,0.00014158396515995264,4.5999999990442575e-05,4.583294503390789e-05,170.446673580427,0.000449000000001476,0.0004474991001188755,0.0,0.0,1,0.00018800000000496198,0.00019045802764594555,0.0006269999999997111,0.0006280419183894992,,,0.0056829999999994385,0.005708000040613115
8,1e-09,2.5000000000829914e-05,2.2209016606211662e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.0001299999999986312,0.00012787478044629097,2.49999999972772e-05,2.908043097704649e-05,929.725107465459,0.0,0.0,0.0002670000000009054,0.0002679169410839677,1,0.00014700000000189561,0.0001477929763495922,0.0006029999999999092,0.0006025419570505619,,,0.0011969999999994485,0.001197416102513671
8,1e-09,7.199999999940587e-05,7.220788393169641e-05,wide_tail,6561,0.0037250000000010886,0.0037244580453261733,0.0,0.0,6561,exact,2.600000000185787e-05,2.675002906471491e-05,1.2000000001677336e-05,1.44570367410779e-05,142.9993073855005,0.0,0.0,0.0,0.0,1,0.0001489999999968461,0.000145834987051785,0.0,0.0,,,0.003984000000000876,0.0039837079821154475
8,1e-09,7.199999999940587e-05,7.220788393169641e-05,wide_tail,2,0.0037250000000010886,0.0037244580453261733,0.0,0.0,6561,terminal,2.600000000185787e-05,2.675002906471491e-05,1.3000000000928935e-05,1.6832025721669197e-05,142.99932127468122,0.0003929999999989775,0.0003924579359591007,0.0,0.0,1,0.0001489999999968461,0.000145834987051785,0.0007020000000004245,0.0007007920648902655,0.0010959999999986536,0.0010956249898299575,0.005079999999999529,0.005079332971945405
8,1e-09,1.9999999999242846e-05,2.237502485513687e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00012900000000293232,0.00012887490447610617,3.1999999999143824e-05,2.829113509505987e-05,929.725107465459,0.0,0.0,0.0002650000000024022,0.00026495882775634527,2,0.0001419999999985322,0.00014350004494190216,0.0005739999999985201,0.0005738750332966447,,,0.0011620000000007735,0.001161874970421195
8,1e-09,6.099999999875649e-05,6.366614252328873e-05,wide_tail,6561,0.0035159999999994085,0.003515334101393819,0.0,0.0,6561,exact,2.800000000036107e-05,2.6500201784074306e-05,1.4000000003733248e-05,1.4456571079790592e-05,142.9993073855005,0.0,0.0,0.0,0.0,2,0.00014499999999806334,0.00014433497563004494,0.0,0.0,,,0.0037640000000003226,0.0037642919924110174
8,1e-09,6.099999999875649e-05,6.366614252328873e-05,wide_tail,2,0.0035159999999994085,0.003515334101393819,0.0,0.0,6561,terminal,2.800000000036107e-05,2.6500201784074306e-05,2.100000000204716e-05,2.1832529455423355e-05,142.99932127468122,0.0003580000000003025,0.00035850005224347115,0.0,0.0,2,0.00014499999999806334,0.00014433497563004494,0.0007040000000007041,0.000703957979567349,0.0010689999999993205,0.0010698339901864529,0.004832999999999643,0.00483412598259747
8,1e-09,2.5000000000829914e-05,2.4167937226593494e-05,wide_tail,2,0.0,0.0,0.004123999999999128,0.004122124868445098,6,new,0.00013700000000049783,0.0001368329394608736,3.499999999867498e-05,3.9749196730554104e-05,170.446673580427,0.00043900000000363093,0.0004373339470475912,0.0,0.0,2,0.00017199999999917281,0.0001711241202428937,0.0006159999999990617,0.0006167079554870725,,,0.005548000000000997,0.005548040964640677
8,1e-09,6.299999999548334e-05,6.35398318991065e-05,wide_tail,6561,0.003417999999999921,0.0034174579195678234,0.0,0.0,6561,exact,2.8000000003913783e-05,2.662383485585451e-05,1.2000000001677336e-05,1.3670418411493301e-05,142.9993073855005,0.0,0.0,0.0,0.0,3,0.00014499999999806334,0.000144458026625216,0.0,0.0,,,0.003665999999999059,0.0036657500313594937
8,1e-09,6.299999999548334e-05,6.35398318991065e-05,wide_tail,2,0.003417999999999921,0.0034174579195678234,0.0,0.0,6561,terminal,2.8000000003913783e-05,2.662383485585451e-05,1.5000000004761205e-05,1.5878351405262947e-05,142.99932127468122,0.0003399999999995629,0.0003409590572118759,0.0,0.0,3,0.00014499999999806334,0.000144458026625216,0.0007419999999989102,0.000748208025470376,0.001085000000001557,0.0010913750156760216,0.004751000000000616,0.004757125047035515
8,1e-09,2.7999999998584713e-05,2.71662138402462e-05,wide_tail,2,0.0,0.0,0.004146000000000427,0.004145000013522804,6,new,0.00014899999999862246,0.0001500019570812583,4.300000000689863e-05,4.5788707211613655e-05,170.446673580427,0.0004469999999976437,0.00044595799408853054,0.0,0.0,3,0.00019999999999775753,0.00020175112877041101,0.0006260000000004595,0.0006258339853957295,,,0.005639000000000394,0.005641499999910593
8,1e-09,2.3000000002326715e-05,2.183497417718172e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.0001299999999950785,0.00012925185728818178,2.500000000260627e-05,2.8580077923834324e-05,929.725107465459,0.0,0.0,0.000268000000000157,0.0002683750353753567,3,0.0001449999999998397,0.00014229200314730406,0.0005930000000002877,0.0005934160435572267,,,0.001184000000000296,0.0011837499914690852
12,1e-05,3.799999999465342e-05,3.978970926254988e-05,wide_tail,2,0.0,0.0,0.006467000000000667,0.006466832244768739,6,new,0.00020900000000523278,0.00020987691823393106,7.099999999837792e-05,6.725301500409842e-05,29.638653376513066,0.0005020000000008906,0.0005064561264589429,0.0,0.0,1,0.0003480000000006811,0.0003496679710224271,0.0006319999999995218,0.00063233298715204,,,0.008267000000000024,0.008272208971902728
12,1e-05,3.5999999994373866e-05,3.591715358197689e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00020799999999887575,0.00020479201339185238,4.200000000231796e-05,4.4708140194416046e-05,907.7278271906482,0.0,0.0,0.0004500000000042803,0.0004719587741419673,1,0.00023100000000120247,0.0002313739387318492,0.0005720000000000169,0.000571875018067658,,,0.0015390000000010673,0.0015606250381097198
12,1e-05,0.004384999999999195,0.004388878704048693,wide_tail,531441,0.14254399999999912,0.14270787499845028,0.0,0.0,531441,exact,0.0008609999999986684,0.0008633341640233994,3.300000000194814e-05,2.4995882995426655e-05,22.371070958257743,0.0,0.0,0.0,0.0,1,0.00022600000000139175,0.00022791617084294558,0.0,0.0,,,0.14804900000000032,0.14821299992036074
12,1e-05,0.004384999999999195,0.004388878704048693,wide_tail,2,0.14254399999999912,0.14270787499845028,0.0,0.0,531441,terminal,0.0008609999999986684,0.0008633341640233994,3.800000000175885e-05,3.1079864129424095e-05,22.37107095850359,0.04660200000000003,0.04678704193793237,0.0,0.0,1,0.00022600000000139175,0.00022791617084294558,0.0006830000000004333,0.0006824160227552056,0.047290000000000276,0.047475541941821575,0.1953390000000006,0.19568854186218232
12,1e-05,3.6999999998954536e-05,3.579107578843832e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.0002020000000015898,0.00020354229491204023,3.999999999315662e-05,4.454213194549084e-05,907.7278271906482,0.0,0.0,0.0004110000000050462,0.00040941580664366484,2,0.00024700000000166256,0.0002443756675347686,0.0005939999999995393,0.0005941250128671527,,,0.001530999999999949,0.0015317919896915555
12,1e-05,0.004935000000005019,0.004985416075214744,wide_tail,531441,0.1429330000000011,0.14398275001440197,0.0,0.0,531441,exact,0.0009750000000021686,0.0009797941893339157,3.399999998876524e-05,3.058405127376318e-05,22.371070958257743,0.0,0.0,0.0,0.0,2,0.0002430000000028798,0.00024308066349476576,0.0,0.0,,,0.14911999999999992,0.15022162499371916
12,1e-05,0.004935000000005019,0.004985416075214744,wide_tail,2,0.1429330000000011,0.14398275001440197,0.0,0.0,531441,terminal,0.0009750000000021686,0.0009797941893339157,3.999999998782755e-05,3.650004509836435e-05,22.37107095850359,0.04775599999999969,0.04796491703018546,0.0,0.0,2,0.0002430000000028798,0.00024308066349476576,0.0007220000000014437,0.0007222499698400497,0.048484000000000194,0.04869308299385011,0.1976040000000001,0.19891470798756927
12,1e-05,4.39999999990448e-05,4.316575359553099e-05,wide_tail,2,0.0,0.0,0.006796000000003133,0.006806872086599469,6,new,0.00022700000000419607,0.00022733514197170734,6.299999999370698e-05,7.2042690590024e-05,29.638653376513066,0.0005229999999993851,0.0005177510902285576,0.0,0.0,2,0.0003390000000003113,0.000339041231200099,0.0005590000000008644,0.0005585419712588191,,,0.008551000000000641,0.008564749965444207
12,1e-05,0.004797000000003493,0.004796667955815792,wide_tail,531441,0.14121500000000076,0.14176000002771616,0.0,0.0,531441,exact,0.001002999999998977,0.0010042069479823112,2.9999999993535198e-05,2.7083209715783596e-05,22.371070958257743,0.0,0.0,0.0,0.0,3,0.000222000000002609,0.0002235418651252985,0.0,0.0,,,0.14726699999999937,0.14781150000635535
12,1e-05,0.004797000000003493,0.004796667955815792,wide_tail,2,0.14121500000000076,0.14176000002771616,0.0,0.0,531441,terminal,0.001002999999998977,0.0010042069479823112,3.499999999334591e-05,3.341725096106529e-05,22.37107095850359,0.04205400000000026,0.04206374997738749,0.0,0.0,3,0.000222000000002609,0.0002235418651252985,0.0006900000000005235,0.0006902499590069056,0.04274900000000059,0.042760333977639675,0.19001599999999996,0.19057183398399502
12,1e-05,4.2000000005870675e-05,4.337215796113014e-05,wide_tail,2,0.0,0.0,0.00669999999999682,0.006709166686050594,6,new,0.00022299999999830789,0.000223168870434165,7.999999999697138e-05,7.262418512254953e-05,29.638653376513066,0.0004999999999988347,0.000500040827319026,0.0,0.0,3,0.00030500000000266425,0.0003086262149736285,0.0005679999999994578,0.0005678340094164014,,,0.008417999999998926,0.008424832951277494
12,1e-05,3.3999999997647024e-05,3.4499913454055786e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019200000000374473,0.00019300018902868032,3.8999999997457735e-05,4.216702654957771e-05,907.7278271906482,0.0,0.0,0.0004039999999996269,0.0004007078241556883,3,0.0012720000000019382,0.0012708751019090414,0.0005539999999992773,0.0005546249449253082,,,0.002494999999999692,0.0024958750000223517
12,1e-07,4.300000000334592e-05,4.341814201325178e-05,wide_tail,2,0.0,0.0,0.007525999999998589,0.007720500812865794,6,new,0.0002279999999981186,0.00022737495601177216,6.400000000184036e-05,7.083057425916195e-05,68.70497597535866,0.0006859999999981881,0.0006863732123747468,0.0,0.0,1,0.0003159999999997609,0.00031346024479717016,0.000610999999999251,0.0006104169879108667,,,0.009473999999999094,0.009672374930232763
12,1e-07,3.799999999642978e-05,3.55009688064456e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019900000000028228,0.00019891886040568352,3.499999999867498e-05,4.395795986056328e-05,1094.6401797784506,0.0,0.0,0.0004110000000014935,0.000409458065405488,1,0.0002270000000024197,0.000223830109462142,0.0006960000000013622,0.0006945000495761633,,,0.0016060000000006625,0.0016061660135164857
12,1e-07,0.004675000000000651,0.0046909182565286756,wide_tail,531441,0.1701390000000007,0.17167254199739546,0.0,0.0,531441,exact,0.000968000000000302,0.0009810394840314984,2.999999999886427e-05,3.0084513127803802e-05,30.861042238051905,0.0,0.0,0.0,0.0,1,0.00027699999999875047,0.0002729578409343958,0.0,0.0,,,0.17608899999999927,0.17764754209201783
12,1e-07,0.004675000000000651,0.0046909182565286756,wide_tail,2,0.1701390000000007,0.17167254199739546,0.0,0.0,531441,terminal,0.000968000000000302,0.0009810394840314984,3.3999999997647024e-05,3.600143827497959e-05,30.861042313716286,0.045106999999999786,0.045130499987863004,0.0,0.0,1,0.00027699999999875047,0.0002729578409343958,0.0006080000000014962,0.0006073750555515289,0.045719000000000065,0.04574379196856171,0.22180799999999934,0.22339133406057954
12,1e-07,3.800000000175885e-05,3.9875973016023636e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019599999999897477,0.00019783293828368187,5.099999999913507e-05,4.4999876990914345e-05,1094.6401797784506,0.0,0.0,0.0004060000000016828,0.00040574907325208187,2,0.00024199999999652277,0.00024379219394177198,0.0006890000000012719,0.0006888329517096281,,,0.0016219999999993462,0.0016210830071941018
12,1e-07,0.004332999999999032,0.004332000971771777,wide_tail,531441,0.15344100000000083,0.1534853749908507,0.0,0.0,531441,exact,0.0008539999999985781,0.0008559589041396976,2.800000000036107e-05,2.575002145022154e-05,30.861042238051905,0.0,0.0,0.0,0.0,2,0.00021700000000102193,0.00021991506218910217,0.0,0.0,,,0.15887299999999982,0.15891899995040148
12,1e-07,0.004332999999999032,0.004332000971771777,wide_tail,2,0.15344100000000083,0.1534853749908507,0.0,0.0,531441,terminal,0.0008539999999985781,0.0008559589041396976,3.399999999942338e-05,3.108312375843525e-05,30.861042313716286,0.04447100000000148,0.04475991695653647,0.0,0.0,2,0.00021700000000102193,0.00021991506218910217,0.0006099999999999994,0.0006109579699113965,0.04508700000000054,0.04537620802875608,0.20396000000000036,0.20429520797915757
12,1e-07,4.099999999773729e-05,4.0874117985367775e-05,wide_tail,2,0.0,0.0,0.006591999999997711,0.006588708143681288,6,new,0.00022399999999933584,0.00022533489391207695,6.49999999993156e-05,6.641587242484093e-05,68.70497597535866,0.0006600000000016593,0.0006655832985416055,0.0,0.0,2,0.0003030000000023847,0.00029900064691901207,0.0005660000000009546,0.0005656670546159148,,,0.008450999999999098,0.008451584028080106
12,1e-07,0.004458000000001405,0.0044547508005052805,wide_tail,531441,0.1607800000000008,0.1633810829371214,0.0,0.0,531441,exact,0.000904000000000238,0.0009032079251483083,2.000000000279556e-05,2.4043372832238674e-05,30.861042238051905,0.0,0.0,0.0,0.0,3,0.00021999999999522402,0.00021937291603535414,0.0,0.0,,,0.16638200000000047,0.16898245795164257
12,1e-07,0.004458000000001405,0.0044547508005052805,wide_tail,2,0.1607800000000008,0.1633810829371214,0.0,0.0,531441,terminal,0.000904000000000238,0.0009032079251483083,2.600000000185787e-05,3.02513362839818e-05,30.861042313716286,0.044952000000000325,0.04525237495545298,0.0,0.0,3,0.00021999999999522402,0.00021937291603535414,0.0006510000000012894,0.000651167007163167,0.04560900000000068,0.04590974992606789,0.21199100000000115,0.21489220787771046
12,1e-07,4.199999999876525e-05,3.96679388359189e-05,wide_tail,2,0.0,0.0,0.0063819999999985555,0.006381833110935986,6,new,0.00021599999999999397,0.00021612190175801516,6.100000000763828e-05,6.371166091412306e-05,68.70497597535866,0.0006639999999951129,0.0006636226316913962,0.0,0.0,3,0.0002930000000009869,0.0002942507853731513,0.0005629999999996471,0.0005626670317724347,,,0.0082210000000007,0.008221875061281025
12,1e-07,3.4999999995122266e-05,3.345881123095751e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019400000000047157,0.0001927930861711502,4.39999999990448e-05,4.637101665139198e-05,1094.6401797784506,0.0,0.0,0.0003970000000030893,0.00039745995309203863,3,0.00021500000000251873,0.00021512608509510756,0.0006569999999985754,0.0006571660051122308,,,0.001541999999998822,0.0015423749573528767
12,1e-09,3.999999999848569e-05,4.0001003071665764e-05,wide_tail,2,0.0,0.0,0.006335000000001756,0.0063377078622579575,6,new,0.00021999999999522402,0.00022208178415894508,6.600000000034356e-05,6.512727122753859e-05,206.92145569823484,0.0006410000000034444,0.000638039200566709,0.0,0.0,1,0.0002899999999996794,0.00028970895800739527,0.0005150000000000432,0.0005151249933987856,,,0.008106999999998976,0.008107791072688997
12,1e-09,3.500000000400405e-05,3.5292934626340866e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019700000000000273,0.00019575178157538176,4.1999999995212534e-05,4.3330248445272446e-05,1255.4819862340826,0.0,0.0,0.0004070000000009344,0.0004070830764248967,1,0.0005439999999996559,0.0005431669997051358,0.0006690000000002527,0.0006682910025119781,,,0.0018940000000000623,0.0018929160432890058
12,1e-09,0.004452000000002343,0.004459669231437147,wide_tail,531441,0.1982609999999987,0.20140699995681643,0.0,0.0,531441,exact,0.0009329999999980743,0.0009335000067949295,2.700000000110947e-05,2.7622911147773266e-05,165.61688134864085,0.0,0.0,0.0,0.0,1,0.00022300000000008424,0.00021920795552432537,0.0,0.0,,,0.2038960000000003,0.2070470000617206
12,1e-09,0.004452000000002343,0.004459669231437147,wide_tail,2,0.1982609999999987,0.20140699995681643,0.0,0.0,531441,terminal,0.0009329999999980743,0.0009335000067949295,3.200000000092018e-05,3.3289892598986626e-05,165.61689910058342,0.04480599999999946,0.04484045796561986,0.0,0.0,1,0.00022300000000008424,0.00021920795552432537,0.0007610000000006778,0.00076149997767061,0.045571999999999946,0.045607624924741685,0.24946800000000025,0.2526546249864623
12,1e-09,3.6999999998954536e-05,3.879109863191843e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.0002010000000058909,0.00019895925652235746,4.600000000287707e-05,4.400010220706463e-05,1255.4819862340826,0.0,0.0,0.00039499999999570434,0.0003954997519031167,2,0.00025099999999511624,0.00025254092179238796,0.0006420000000009196,0.0006420419085770845,,,0.0015719999999994627,0.0015718330396339297
12,1e-09,0.004142999999995567,0.004146709106862545,wide_tail,531441,0.18042099999999905,0.18053949996829033,0.0,0.0,531441,exact,0.0008030000000047721,0.0008014170452952385,2.9000000001389026e-05,2.4834065698087215e-05,165.61688134864085,0.0,0.0,0.0,0.0,2,0.00021899999999774877,0.00022074882872402668,0.0,0.0,,,0.18561499999999853,0.18573320901487023
12,1e-09,0.004142999999995567,0.004146709106862545,wide_tail,2,0.18042099999999905,0.18053949996829033,0.0,0.0,531441,terminal,0.0008030000000047721,0.0008014170452952385,3.700000000250725e-05,3.295904025435448e-05,165.61689910058342,0.043725000000000236,0.04373325000051409,0.0,0.0,2,0.00021899999999774877,0.00022074882872402668,0.0007989999999988839,0.0007991250604391098,0.04453200000000024,0.04454050003550947,0.23014699999999877,0.2302737090503797
12,1e-09,4.199999999876525e-05,3.904104232788086e-05,wide_tail,2,0.0,0.0,0.006103000000003078,0.006101334933191538,6,new,0.00021500000000251873,0.00021550082601606846,5.799999999922534e-05,6.332981865853071e-05,206.92145569823484,0.0006339999999998014,0.0006336660590022802,0.0,0.0,2,0.0002969999999979933,0.00029700237791985273,0.0005139999999990152,0.0005131670041009784,,,0.007863000000000397,0.00786304206121713
12,1e-09,0.004721999999993898,0.004721500328741968,wide_tail,531441,0.18149899999999874,0.18170562491286546,0.0,0.0,531441,exact,0.0008780000000037091,0.0008771249558776617,2.5000000006158984e-05,2.5205779820680618e-05,165.61688134864085,0.0,0.0,0.0,0.0,3,0.00021899999999774877,0.00022129400167614222,0.0,0.0,,,0.18734300000000026,0.1875507499789819
12,1e-09,0.004721999999993898,0.004721500328741968,wide_tail,2,0.18149899999999874,0.18170562491286546,0.0,0.0,531441,terminal,0.0008780000000037091,0.0008771249558776617,3.0000000005969696e-05,3.0997791327536106e-05,165.61689910058342,0.0479680000000009,0.04844566702377051,0.0,0.0,3,0.00021899999999774877,0.00022129400167614222,0.0008459999999992363,0.0008465000428259373,0.048818999999999946,0.049297959078103304,0.2361620000000002,0.23684870905708522
12,1e-09,4.5000000001849116e-05,4.324910696595907e-05,wide_tail,2,0.0,0.0,0.006548000000003995,0.006550624151714146,6,new,0.0002299999999966218,0.0002334991004317999,8.099999999622298e-05,8.33355588838458e-05,206.92145569823484,0.0006789999999998741,0.0006815822562202811,0.0,0.0,3,0.0003449999999993736,0.0003412918886169791,0.000537000000001342,0.0005373340100049973,,,0.008464999999999279,0.008470916072838008
12,1e-09,3.500000000045134e-05,3.420887514948845e-05,wide_tail,2,0.0,0.0,0.0,0.0,6,peel,0.00019999999999953388,0.00020245823543518782,4.599999999932436e-05,4.325003828853369e-05,1255.4819862340826,0.0,0.0,0.00039700000000131297,0.00039841700345277786,3,0.00022499999999858744,0.0002226238138973713,0.000664000000000442,0.0006648750277236104,,,0.001566999999999652,0.0015658329939469695
2,1e-05,4.999999999810711e-06,5.500041879713535e-06,heterogeneous,2,0.0,0.0,0.0010380000000012046,0.0010571249295026064,6,new,4.400000000082116e-05,4.429102409631014e-05,2.099999999671809e-05,2.12501036003232e-05,23.988141323075837,0.00010999999999938836,0.00010966695845127106,0.0,0.0,1,9.700000000201214e-05,9.687489364296198e-05,0.0004129999999999967,0.0004136250354349613,,,0.0017279999999999518,0.0017483329866081476
2,1e-05,4.999999999810711e-06,5.499925464391708e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,3.7999999998206135e-05,3.862602170556784e-05,1.100000000064938e-05,1.0372954420745373e-05,37.712022286349786,0.0,0.0,7.800000000024454e-05,7.762503810226917e-05,1,5.200000000016303e-05,5.241704639047384e-05,0.0005050000000004218,0.0005044999998062849,,,0.0006889999999994956,0.0006890409858897328
2,1e-05,4.000000000559112e-06,5.166162736713886e-06,heterogeneous,9,0.00044100000000035777,0.00044033408630639315,0.0,0.0,9,exact,7.000000000090267e-06,6.333924829959869e-06,7.000000001866624e-06,6.1248429119586945e-06,23.448627317885496,0.0,0.0,0.0,0.0,1,4.199999999876525e-05,4.2248982936143875e-05,0.0,0.0,,,0.000501000000001639,0.0005002079997211695
2,1e-05,4.000000000559112e-06,5.166162736713886e-06,heterogeneous,2,0.00044100000000035777,0.00044033408630639315,0.0,0.0,9,terminal,7.000000000090267e-06,6.333924829959869e-06,9.999999999621423e-06,8.58190469443798e-06,23.448627317897508,6.4000000000064e-05,6.450002547353506e-05,0.0,0.0,1,4.199999999876525e-05,4.2248982936143875e-05,0.00040900000000121395,0.00040895899292081594,0.00047599999999903275,0.0004759160801768303,0.0009770000000006718,0.0009761240798979998
2,1e-05,4.999999999810711e-06,4.167086444795132e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,3.5999999999702936e-05,3.5624951124191284e-05,7.000000000090267e-06,9.540002793073654e-06,37.712022286349786,0.0,0.0,7.699999999921658e-05,7.637497037649155e-05,2,4.000000000026205e-05,4.062603693455458e-05,0.0004969999999993036,0.0004961669910699129,,,0.0006619999999983861,0.0006625000387430191
2,1e-05,5.999999999062311e-06,4.500965587794781e-06,heterogeneous,9,0.00044299999999886097,0.00044295901898294687,0.0,0.0,9,exact,5.999999999062311e-06,5.916925147175789e-06,4.0000000041118255e-06,5.70609699934721e-06,23.448627317885496,0.0,0.0,0.0,0.0,2,3.999999999848569e-05,4.054198507219553e-05,0.0,0.0,,,0.0004989999999995831,0.0004996249917894602
2,1e-05,5.999999999062311e-06,4.500965587794781e-06,heterogeneous,2,0.00044299999999886097,0.00044295901898294687,0.0,0.0,9,terminal,5.999999999062311e-06,5.916925147175789e-06,7.000000005419338e-06,8.081085979938507e-06,23.448627317897508,6.199999999978445e-05,6.204203236848116e-05,0.0,0.0,2,3.999999999848569e-05,4.054198507219553e-05,0.0004030000000003753,0.00040366698522120714,0.00046800000000146724,0.0004680840065702796,0.0009670000000010504,0.0009677089983597398
2,1e-05,4.000000000559112e-06,4.292000085115433e-06,heterogeneous,2,0.0,0.0,0.0008700000000008146,0.0008697920711711049,6,new,3.5999999999702936e-05,3.5291886888444424e-05,1.000000000139778e-05,1.2331991456449032e-05,23.988141323075837,9.799999999771103e-05,9.595812298357487e-05,0.0,0.0,2,4.299999999801685e-05,4.345795605331659e-05,0.00039700000000131297,0.00039716705214232206,,,0.0014579999999995152,0.0014582910807803273
2,1e-05,4.000000000559112e-06,4.415982402861118e-06,heterogeneous,9,0.00043299999999923955,0.00043358304537832737,0.0,0.0,9,exact,6.9999999983139105e-06,6.832997314631939e-06,7.000000001866624e-06,5.044043064117432e-06,23.448627317885496,0.0,0.0,0.0,0.0,3,4.099999999951365e-05,4.1082967072725296e-05,0.0,0.0,,,0.0004919999999994928,0.0004909590352326632
2,1e-05,4.000000000559112e-06,4.415982402861118e-06,heterogeneous,2,0.00043299999999923955,0.00043358304537832737,0.0,0.0,9,terminal,6.9999999983139105e-06,6.832997314631939e-06,8.000000001118224e-06,7.210997864603996e-06,23.448627317897508,6.20000000015608e-05,6.200000643730164e-05,0.0,0.0,3,4.099999999951365e-05,4.1082967072725296e-05,0.0004019999999993473,0.0004007079405710101,0.00046500000000015973,0.0004648749018087983,0.0009569999999996526,0.0009558339370414615
2,1e-05,3.999999998782755e-06,4.00003045797348e-06,heterogeneous,2,0.0,0.0,0.0008630000000007243,0.0008629179792478681,6,new,3.300000000017178e-05,3.387394826859236e-05,1.1000000002425736e-05,1.1375057511031628e-05,23.988141323075837,9.299999999790032e-05,9.308301378041506e-05,0.0,0.0,3,4.400000000082116e-05,4.3042004108428955e-05,0.000408000000000186,0.00040733302012085915,,,0.001456000000001012,0.0014556250534951687
2,1e-05,2.9999999995311555e-06,4.041939973831177e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,3.300000000194814e-05,3.337592352181673e-05,9.000000000369823e-06,8.793314918875694e-06,37.712022286349786,0.0,0.0,6.999999999734996e-05,6.812391802668571e-05,3,3.899999999923409e-05,3.916595596820116e-05,0.0005020000000008906,0.0005027080187574029,,,0.0006559999999993238,0.0006562090711668134
2,1e-07,6.000000000838668e-06,3.834138624370098e-06,heterogeneous,2,0.0,0.0,0.0008449999999999847,0.0008446238934993744,6,new,3.399999999942338e-05,3.416591789573431e-05,8.999999998593466e-06,1.2918142601847649e-05,34.62095661703777,9.100000000117348e-05,9.087496437132359e-05,0.0,0.0,1,4.2999999999793204e-05,4.2665982618927956e-05,0.00043100000000073635,0.00043004192411899567,,,0.0014590000000005432,0.0014591249637305737
2,1e-07,3.999999998782755e-06,3.875000402331352e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,3.600000000147929e-05,3.6541023291647434e-05,9.999999999621423e-06,8.666887879371643e-06,45.47772352153467,0.0,0.0,6.799999999884676e-05,6.78329961374402e-05,1,3.900000000101045e-05,3.9125094190239906e-05,0.0004609999999996006,0.00046141701750457287,,,0.0006179999999993413,0.0006174580194056034
2,1e-07,4.000000000559112e-06,4.331930540502071e-06,heterogeneous,9,0.0004460000000001685,0.00044587498996406794,0.0,0.0,9,exact,4.9999999980343546e-06,5.832989700138569e-06,5.000000001587068e-06,5.37605956196785e-06,33.76379336883227,0.0,0.0,0.0,0.0,1,4.099999999951365e-05,3.954197745770216e-05,0.0,0.0,,,0.0005009999999998627,0.0005009579472243786
2,1e-07,4.000000000559112e-06,4.331930540502071e-06,heterogeneous,2,0.0004460000000001685,0.00044587498996406794,0.0,0.0,9,terminal,4.9999999980343546e-06,5.832989700138569e-06,7.000000001866624e-06,7.500988431274891e-06,33.76379336887858,6.800000000062312e-05,6.841705180704594e-05,0.0,0.0,1,4.099999999951365e-05,3.954197745770216e-05,0.0004039999999996269,0.0004038750194013119,0.00047400000000052955,0.00047441700007766485,0.0009750000000003922,0.0009753749473020434
2,1e-07,4.999999999810711e-06,3.87395266443491e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,3.300000000017178e-05,3.3125048503279686e-05,7.999999999341867e-06,8.917064405977726e-06,45.47772352153467,0.0,0.0,6.699999999959516e-05,6.66249543428421e-05,2,3.799999999998249e-05,3.833393566310406e-05,0.00047400000000052955,0.000474166008643806,,,0.0006249999999994316,0.0006250409642234445
2,1e-07,4.999999999810711e-06,4.292000085115433e-06,heterogeneous,9,0.00044199999999960937,0.0004431250272318721,0.0,0.0,9,exact,5.999999999062311e-06,5.66698145121336e-06,4.999999999810711e-06,4.915986210107803e-06,33.76379336883227,0.0,0.0,0.0,0.0,2,3.900000000101045e-05,3.9499951526522636e-05,0.0,0.0,,,0.0004969999999993036,0.0004974999465048313
2,1e-07,4.999999999810711e-06,4.292000085115433e-06,heterogeneous,2,0.00044199999999960937,0.0004431250272318721,0.0,0.0,9,terminal,5.999999999062311e-06,5.66698145121336e-06,8.000000001118224e-06,7.0820096880197525e-06,33.76379336887858,6.800000000062312e-05,6.874999962747097e-05,0.0,0.0,2,3.900000000101045e-05,3.9499951526522636e-05,0.00041099999999971715,0.0004104169784113765,0.0004820000000016478,0.0004813330015167594,0.0009790000000009513,0.0009788329480215907
2,1e-07,2.9999999995311555e-06,3.875000402331352e-06,heterogeneous,2,0.0,0.0,0.0008770000000009048,0.0008768748957663774,6,new,3.500000000045134e-05,3.4291879273951054e-05,1.1999999999900979e-05,1.1792057193815708e-05,34.62095661703777,9.599999999920783e-05,9.508291259407997e-05,0.0,0.0,2,4.199999999876525e-05,4.2833155021071434e-05,0.00042500000000167404,0.00042500009294599295,,,0.0014900000000004354,0.00148974999319762
2,1e-07,4.000000000559112e-06,4.457891918718815e-06,heterogeneous,9,0.00044299999999886097,0.00044362491462379694,0.0,0.0,9,exact,3.999999998782755e-06,5.49911055713892e-06,7.000000000090267e-06,4.918081685900688e-06,33.76379336883227,0.0,0.0,0.0,0.0,3,4.0000000002038405e-05,3.9624981582164764e-05,0.0,0.0,,,0.0004980000000003315,0.0004981249803677201
2,1e-07,4.000000000559112e-06,4.457891918718815e-06,heterogeneous,2,0.00044299999999886097,0.00044362491462379694,0.0,0.0,9,terminal,3.999999998782755e-06,5.49911055713892e-06,9.000000000369823e-06,7.002032361924648e-06,33.76379336887858,7.199999999940587e-05,7.23750563338399e-05,0.0,0.0,3,4.0000000002038405e-05,3.9624981582164764e-05,0.0004229999999996181,0.0004226659657433629,0.0004969999999993036,0.0004971249727532268,0.000994999999999635,0.0009952499531209469
2,1e-07,4.999999999810711e-06,3.833090886473656e-06,heterogeneous,2,0.0,0.0,0.0008409999999994255,0.0008396670455113053,6,new,3.400000000119974e-05,3.4041935577988625e-05,1.1999999998124622e-05,1.120788510888815e-05,34.62095661703777,9.000000000014552e-05,9.070802479982376e-05,0.0,0.0,3,4.2000000000541604e-05,4.2458996176719666e-05,0.0004240000000006461,0.0004247500328347087,,,0.0014479999999998938,0.0014466670108959079
2,1e-07,4.000000000559112e-06,3.916909918189049e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,3.399999999942338e-05,3.295904025435448e-05,7.999999999341867e-06,8.832081221044064e-06,45.47772352153467,0.0,0.0,6.700000000137152e-05,6.791704799979925e-05,3,4.39999999990448e-05,4.445889499038458e-05,0.0004670000000004393,0.00046675000339746475,,,0.00062400000000018,0.0006248339777812362
2,1e-09,4.000000000559112e-06,3.834022209048271e-06,heterogeneous,2,0.0,0.0,0.0008429999999997051,0.0008413749746978283,6,new,3.399999999942338e-05,3.3624935895204544e-05,6.000000000838668e-06,1.158309169113636e-05,43.02221829032461,9.999999999976694e-05,9.883299935609102e-05,0.0,0.0,1,4.400000000082116e-05,4.270800855010748e-05,0.0004220000000003665,0.0004214999498799443,,,0.0014530000000014809,0.0014534579822793603
2,1e-09,2.9999999995311555e-06,3.7499703466892242e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,3.100000000166858e-05,3.2542040571570396e-05,1.000000000139778e-05,8.624978363513947e-06,52.16143091428906,0.0,0.0,6.799999999884676e-05,6.712495815008879e-05,1,3.899999999923409e-05,3.8708094507455826e-05,0.0004609999999996006,0.0004610000178217888,,,0.000612000000000279,0.000611750059761107
2,1e-09,3.999999998782755e-06,4.333094693720341e-06,heterogeneous,9,0.0004359999999987707,0.0004347090143710375,0.0,0.0,9,exact,6.000000000838668e-06,5.709007382392883e-06,2.9999999995311555e-06,4.8318179324269295e-06,42.00164041259185,0.0,0.0,0.0,0.0,1,3.900000000101045e-05,3.900006413459778e-05,0.0,0.0,,,0.00048799999999893373,0.0004885829985141754
2,1e-09,3.999999998782755e-06,4.333094693720341e-06,heterogeneous,2,0.0004359999999987707,0.0004347090143710375,0.0,0.0,9,terminal,6.000000000838668e-06,5.709007382392883e-06,4.9999999980343546e-06,7.039983756840229e-06,42.001640412786365,5.8000000001001695e-05,5.77499158680439e-05,0.0,0.0,1,3.900000000101045e-05,3.900006413459778e-05,0.00043600000000054706,0.0004360419698059559,0.000496000000000052,0.0004960000514984131,0.0009839999999989857,0.0009845830500125885
2,1e-09,2.9999999995311555e-06,3.91609501093626e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,3.300000000017178e-05,3.287510480731726e-05,1.0000000003174137e-05,8.707982487976551e-06,52.16143091428906,0.0,0.0,6.69999999978188e-05,6.754195783287287e-05,2,3.899999999923409e-05,3.8458965718746185e-05,0.00045800000000006946,0.00045841699466109276,,,0.0006099999999999994,0.0006099171005189419
2,1e-09,4.999999999810711e-06,4.249974153935909e-06,heterogeneous,9,0.00043799999999905026,0.0004384589847177267,0.0,0.0,9,exact,5.999999999062311e-06,5.66698145121336e-06,4.999999999810711e-06,4.958244971930981e-06,42.00164041259185,0.0,0.0,0.0,0.0,2,3.900000000101045e-05,3.9332895539700985e-05,0.0,0.0,,,0.0004929999999987444,0.0004926670808345079
2,1e-09,4.999999999810711e-06,4.249974153935909e-06,heterogeneous,2,0.00043799999999905026,0.0004384589847177267,0.0,0.0,9,terminal,5.999999999062311e-06,5.66698145121336e-06,8.000000001118224e-06,7.042312063276768e-06,42.001640412786365,5.699999999997374e-05,5.745794624090195e-05,0.0,0.0,2,3.900000000101045e-05,3.9332895539700985e-05,0.00042799999999942884,0.00042816600762307644,0.0004880000000007101,0.0004877080209553242,0.0009809999999994545,0.0009803751017898321
2,1e-09,4.000000000559112e-06,3.917026333510876e-06,heterogeneous,2,0.0,0.0,0.0008359999999996148,0.0008357079932466149,6,new,3.499999999867498e-05,3.404088784009218e-05,1.000000000139778e-05,1.1376221664249897e-05,43.02221829032461,9.999999999976694e-05,0.00010095792822539806,0.0,0.0,2,4.7000000000352316e-05,4.6874978579580784e-05,0.0004299999999997084,0.0004301250446587801,,,0.0014620000000000744,0.0014630000805482268
2,1e-09,4.999999999810711e-06,4.417030140757561e-06,heterogeneous,9,0.00043399999999849115,0.0004342499887570739,0.0,0.0,9,exact,5.999999999062311e-06,5.833921022713184e-06,5.000000001587068e-06,4.748930223286152e-06,42.00164041259185,0.0,0.0,0.0,0.0,3,4.7999999999603915e-05,4.875008016824722e-05,0.0,0.0,,,0.0004979999999985552,0.000497999950312078
2,1e-09,4.999999999810711e-06,4.417030140757561e-06,heterogeneous,2,0.00043399999999849115,0.0004342499887570739,0.0,0.0,9,terminal,5.999999999062311e-06,5.833921022713184e-06,8.000000001118224e-06,6.874091923236847e-06,42.001640412786365,5.799999999922534e-05,5.879194941371679e-05,0.0,0.0,3,4.7999999999603915e-05,4.875008016824722e-05,0.00043500000000129546,0.00043470796663314104,0.000496000000000052,0.0004956250777468085,0.0009939999999986071,0.0009936250280588865
2,1e-09,2.9999999995311555e-06,3.832974471151829e-06,heterogeneous,2,0.0,0.0,0.0008520000000000749,0.0008519589900970459,6,new,3.399999999942338e-05,3.4125056117773056e-05,1.5000000001208491e-05,1.1292868293821812e-05,43.02221829032461,9.899999999873899e-05,9.991612751036882e-05,0.0,0.0,3,4.099999999951365e-05,4.24159225076437e-05,0.0004760000000008091,0.0004758749855682254,,,0.0015199999999992997,0.0015194169245660305
2,1e-09,4.999999999810711e-06,4.042056389153004e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,3.300000000194814e-05,3.304204437881708e-05,7.99999999756551e-06,8.624047040939331e-06,52.16143091428906,0.0,0.0,6.699999999959516e-05,6.704195402562618e-05,3,4.000000000026205e-05,3.929203376173973e-05,0.00045700000000081786,0.0004582079127430916,,,0.0006099999999999994,0.0006102500483393669
4,1e-05,1.5999999998683734e-05,1.3708951883018017e-05,heterogeneous,2,0.0,0.0,0.0019089999999994944,0.0019099180353805423,6,new,7.500000000071338e-05,7.633410859853029e-05,2.39999999980256e-05,3.016355913132429e-05,31.583121315389786,0.0002010000000023382,0.0002012090990319848,0.0,0.0,1,0.00010700000000163357,0.00010633317288011312,0.0004030000000003753,0.0004020420601591468,,,0.002735000000001264,0.0027397089870646596
4,1e-05,1.2000000001677336e-05,1.3208016753196716e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,7.90000000012725e-05,7.958302740007639e-05,2.0999999998494445e-05,1.8374877981841564e-05,67.32042519606881,0.0,0.0,0.000140000000000029,0.00014029198791831732,1,8.799999999986596e-05,8.962501306086779e-05,0.0005629999999996471,0.0005637080175802112,,,0.0009030000000009863,0.0009047909406945109
4,1e-05,1.2000000001677336e-05,1.2500095181167126e-05,heterogeneous,81,0.00043199999999998795,0.0004318340215831995,0.0,0.0,81,exact,1.1999999998124622e-05,1.1583906598389149e-05,6.000000000838668e-06,8.290866389870644e-06,28.627830258982712,0.0,0.0,0.0,0.0,1,8.499999999855845e-05,8.341611828655005e-05,0.0,0.0,,,0.000546999999999187,0.0005476250080391765
4,1e-05,1.2000000001677336e-05,1.2500095181167126e-05,heterogeneous,2,0.00043199999999998795,0.0004318340215831995,0.0,0.0,81,terminal,1.1999999998124622e-05,1.1583906598389149e-05,7.999999999341867e-06,1.0416842997074127e-05,28.627830259029032,7.300000000043383e-05,7.383304182440042e-05,0.0,0.0,1,8.499999999855845e-05,8.341611828655005e-05,0.000460000000000349,0.0004598330706357956,0.000534999999999286,0.0005357920890673995,0.001081999999998473,0.001083417097106576
4,1e-05,1.100000000064938e-05,1.0249204933643341e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,6.699999999959516e-05,6.550189573317766e-05,1.5000000001208491e-05,1.528998836874962e-05,67.32042519606881,0.0,0.0,0.00013399999999741397,0.0001336670247837901,2,7.000000000090267e-05,7.304188329726458e-05,0.0005550000000003052,0.0005541250575333834,,,0.0008520000000000749,0.0008518750546500087
4,1e-05,1.3000000000928935e-05,1.1666212230920792e-05,heterogeneous,81,0.0004299999999997084,0.0004307499621063471,0.0,0.0,81,exact,1.0999999998873022e-05,1.0957824997603893e-05,7.999999999341867e-06,7.87700992077589e-06,28.627830258982712,0.0,0.0,0.0,0.0,2,7.400000000146179e-05,7.499894127249718e-05,0.0,0.0,,,0.000536000000000314,0.0005362499505281448
4,1e-05,1.3000000000928935e-05,1.1666212230920792e-05,heterogeneous,2,0.0004299999999997084,0.0004307499621063471,0.0,0.0,81,terminal,1.0999999998873022e-05,1.0957824997603893e-05,1.0999999998873022e-05,1.008517574518919e-05,28.627830259029032,7.100000000015427e-05,7.129204459488392e-05,0.0,0.0,2,7.400000000146179e-05,7.499894127249718e-05,0.00045800000000006946,0.00045816588681191206,0.0005319999999997549,0.0005316660972312093,0.001068000000000069,0.0010679160477593541
4,1e-05,1.100000000064938e-05,1.0541989468038082e-05,heterogeneous,2,0.0,0.0,0.0016660000000001673,0.0016676249215379357,6,new,6.8999999996322e-05,6.850005593150854e-05,2.3999999999801958e-05,2.0710169337689877e-05,31.583121315389786,0.00017800000000178784,0.00017829099670052528,0.0,0.0,2,8.300000000005525e-05,8.449889719486237e-05,0.0004010000000000957,0.00040204101242125034,,,0.0024319999999988795,0.0024322080425918102
4,1e-05,1.100000000064938e-05,1.1541997082531452e-05,heterogeneous,81,0.0004249999999998977,0.0004248330369591713,0.0,0.0,81,exact,1.1999999999900979e-05,1.0958989150822163e-05,8.000000001118224e-06,8.082948625087738e-06,28.627830258982712,0.0,0.0,0.0,0.0,3,7.599999999818863e-05,7.683294825255871e-05,0.0,0.0,,,0.0005319999999997549,0.0005322499200701714
4,1e-05,1.100000000064938e-05,1.1541997082531452e-05,heterogeneous,2,0.0004249999999998977,0.0004248330369591713,0.0,0.0,81,terminal,1.1999999999900979e-05,1.0958989150822163e-05,1.000000000139778e-05,1.0124873369932175e-05,28.627830259029032,6.999999999912632e-05,7.02909892424941e-05,0.0,0.0,3,7.599999999818863e-05,7.683294825255871e-05,0.00045300000000025875,0.0004527920391410589,0.0005249999999996646,0.0005251249531283975,0.0010569999999994195,0.0010573748731985688
4,1e-05,1.7000000001488047e-05,1.5041092410683632e-05,heterogeneous,2,0.0,0.0,0.002537999999999485,0.0028996681794524193,6,new,7.500000000071338e-05,7.554120384156704e-05,3.4999999995122266e-05,3.699760418385267e-05,31.583121315389786,0.0002240000000011122,0.0002249180106446147,0.0,0.0,3,0.00015200000000170633,0.0001592088956385851,0.0004179999999998074,0.0004170830361545086,,,0.0034589999999994347,0.003828458022326231
4,1e-05,1.0999999998873022e-05,1.0665971785783768e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,6.999999999912632e-05,7.062708027660847e-05,1.8000000000739647e-05,1.687405165284872e-05,67.32042519606881,0.0,0.0,0.000140000000000029,0.00013945798855274916,3,7.90000000012725e-05,7.899990305304527e-05,0.0005670000000002062,0.0005672919796779752,,,0.0008850000000002467,0.0008839169749990106
4,1e-07,1.000000000139778e-05,1.1457945220172405e-05,heterogeneous,2,0.0,0.0,0.0018369999999983122,0.0018454581731930375,6,new,7.399999999790907e-05,7.491710130125284e-05,2.4000000001578314e-05,2.6417779736220837e-05,48.70840454482501,0.00018000000000029104,0.00018025003373622894,0.0,0.0,1,9.800000000126374e-05,9.687396232038736e-05,0.00047499999999978115,0.00047450000420212746,,,0.0026980000000005333,0.0027098749997094274
4,1e-07,9.999999999621423e-06,1.0041985660791397e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,6.700000000137152e-05,6.608408875763416e-05,1.699999999971169e-05,1.608184538781643e-05,81.18253085560782,0.0,0.0,0.000140000000000029,0.00013975112233310938,1,7.400000000146179e-05,7.587496656924486e-05,0.0005209999999991055,0.000520832953043282,,,0.0008290000000013009,0.0008286669617518783
4,1e-07,1.3000000000928935e-05,1.2334901839494705e-05,heterogeneous,81,0.0004940000000015488,0.000494041945785284,0.0,0.0,81,exact,9.999999999621423e-06,1.0875053703784943e-05,8.999999998593466e-06,8.039060048758984e-06,42.41796514867177,0.0,0.0,0.0,0.0,1,7.499999999893703e-05,7.525004912167788e-05,0.0,0.0,,,0.0006009999999996296,0.0006005410104990005
4,1e-07,1.3000000000928935e-05,1.2334901839494705e-05,heterogeneous,2,0.0004940000000015488,0.000494041945785284,0.0,0.0,81,terminal,9.999999999621423e-06,1.0875053703784943e-05,9.999999999621423e-06,1.0247109457850456e-05,42.417965149087465,7.099999999837792e-05,7.041695062071085e-05,0.0,0.0,1,7.499999999893703e-05,7.525004912167788e-05,0.00047900000000034026,0.00047924998216331005,0.0005509999999997461,0.0005518749821931124,0.0011519999999993757,0.001152415992692113
4,1e-07,1.100000000064938e-05,1.0167015716433525e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,6.799999999884676e-05,6.758305244147778e-05,1.4000000001956892e-05,1.5666824765503407e-05,81.18253085560782,0.0,0.0,0.00013699999999694512,0.0001382501795887947,2,7.90000000012725e-05,7.820804603397846e-05,0.0005199999999998539,0.0005193749675527215,,,0.0008289999999995246,0.0008292500860989094
4,1e-07,9.999999999621423e-06,1.1333846487104893e-05,heterogeneous,81,0.0004899999999992133,0.0004895410966128111,0.0,0.0,81,exact,1.1999999999900979e-05,1.0707997716963291e-05,9.000000000369823e-06,7.748021744191647e-06,42.41796514867177,0.0,0.0,0.0,0.0,2,7.200000000118223e-05,7.350207306444645e-05,0.0,0.0,,,0.0005930000000002877,0.0005928330356255174
4,1e-07,9.999999999621423e-06,1.1333846487104893e-05,heterogeneous,2,0.0004899999999992133,0.0004895410966128111,0.0,0.0,81,terminal,1.1999999999900979e-05,1.0707997716963291e-05,9.999999999621423e-06,9.915092960000038e-06,42.417965149087465,6.899999999987472e-05,6.812496576458216e-05,0.0,0.0,2,7.200000000118223e-05,7.350207306444645e-05,0.00046500000000015973,0.00046558293979614973,0.000534999999999286,0.0005358749767765403,0.0011279999999995738,0.0011287080124020576
4,1e-07,8.999999998593466e-06,1.0541058145463467e-05,heterogeneous,2,0.0,0.0,0.0017510000000005022,0.0017515849322080612,6,new,6.599999999679085e-05,6.758293602615595e-05,2.300000000587943e-05,2.0623207092285156e-05,48.70840454482501,0.00017299999999664806,0.0001714599784463644,0.0,0.0,2,8.200000000080365e-05,8.366594556719065e-05,0.00046400000000090813,0.0004641249543055892,,,0.0025680000000001257,0.00256958301179111
4,1e-07,1.0999999998873022e-05,1.1250842362642288e-05,heterogeneous,81,0.0004980000000003315,0.000498125096783042,0.0,0.0,81,exact,1.000000000139778e-05,1.0915915481746197e-05,7.99999999756551e-06,7.79121182858944e-06,42.41796514867177,0.0,0.0,0.0,0.0,3,7.700000000099294e-05,7.604190614074469e-05,0.0,0.0,,,0.0006039999999991608,0.0006041249725967646
4,1e-07,1.0999999998873022e-05,1.1250842362642288e-05,heterogeneous,2,0.0004980000000003315,0.000498125096783042,0.0,0.0,81,terminal,1.000000000139778e-05,1.0915915481746197e-05,9.999999999621423e-06,9.999144822359085e-06,42.417965149087465,6.799999999884676e-05,6.816699169576168e-05,0.0,0.0,3,7.700000000099294e-05,7.604190614074469e-05,0.0005000000000006111,0.0004995830822736025,0.0005700000000015137,0.0005699580069631338,0.0011740000000006745,0.0011740829795598984
4,1e-07,1.100000000064938e-05,1.0418007150292397e-05,heterogeneous,2,0.0,0.0,0.0017420000000001323,0.001741168089210987,6,new,6.79999999970704e-05,6.749911699444056e-05,2.2000000004851472e-05,2.0662788301706314e-05,48.70840454482501,0.00016800000000039006,0.00016979302745312452,0.0,0.0,3,8.299999999650254e-05,8.375092875212431e-05,0.000460000000000349,0.0004604579880833626,,,0.002553999999999945,0.0025537499459460378
4,1e-07,9.00000000214618e-06,9.876093827188015e-06,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,6.59999999985672e-05,6.437592674046755e-05,1.5000000001208491e-05,1.5165773220360279e-05,81.18253085560782,0.0,0.0,0.0001309999999978828,0.00013241602573543787,3,7.399999999968543e-05,7.308309432119131e-05,0.0005160000000010712,0.0005163330351933837,,,0.0008110000000005613,0.0008112499490380287
4,1e-09,1.3000000000928935e-05,1.1042109690606594e-05,heterogeneous,2,0.0,0.0,0.001730999999999483,0.001731041818857193,6,new,7.599999999996498e-05,7.470801938325167e-05,1.9999999999242846e-05,2.254184801131487e-05,62.79057987500669,0.00017900000000103944,0.00017833313904702663,0.0,0.0,1,8.600000000136276e-05,8.720811456441879e-05,0.00040699999999915804,0.00040625000838190317,,,0.00251200000000118,0.0025111250579357147
4,1e-09,1.0999999998873022e-05,1.0375864803791046e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,6.500000000109196e-05,6.612506695091724e-05,1.5999999998683734e-05,1.5790341421961784e-05,93.11114918763583,0.0,0.0,0.00013599999999946988,0.0001357079017907381,1,7.600000000174134e-05,7.595890201628208e-05,0.0004919999999994928,0.0004916249308735132,,,0.0007959999999993528,0.0007955830078572035
4,1e-09,1.0999999997096666e-05,1.1790776625275612e-05,heterogeneous,81,0.0004629999999998802,0.00046312494669109583,0.0,0.0,81,exact,1.2000000001677336e-05,1.104304101318121e-05,7.000000001866624e-06,8.541159331798553e-06,53.642621729730216,0.0,0.0,0.0,0.0,1,7.800000000024454e-05,7.76670640334487e-05,0.0,0.0,,,0.0005710000000007653,0.0005721669876947999
4,1e-09,1.0999999997096666e-05,1.1790776625275612e-05,heterogeneous,2,0.0004629999999998802,0.00046312494669109583,0.0,0.0,81,terminal,1.2000000001677336e-05,1.104304101318121e-05,8.000000001118224e-06,1.0875053703784943e-05,53.642621733479594,6.199999999978445e-05,6.145809311419725e-05,0.0,0.0,1,7.800000000024454e-05,7.76670640334487e-05,0.0005459999999999354,0.0005453750491142273,0.0006089999999989715,0.0006091670366004109,0.0011799999999997368,0.0011813340242952108
4,1e-09,1.1999999999900979e-05,1.0125106200575829e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,6.4000000000064e-05,6.466591730713844e-05,1.5000000001208491e-05,1.6376026906073093e-05,93.11114918763583,0.0,0.0,0.00013399999999919032,0.00013445899821817875,2,7.599999999996498e-05,7.495807949453592e-05,0.0005550000000003052,0.0005574579117819667,,,0.000856000000000634,0.0008580420399084687
4,1e-09,9.999999997845066e-06,1.1834083124995232e-05,heterogeneous,81,0.0005060000000014497,0.0005076669622212648,0.0,0.0,81,exact,1.0999999998873022e-05,1.1416967026889324e-05,1.000000000139778e-05,8.623930625617504e-06,53.642621729730216,0.0,0.0,0.0,0.0,2,8.00000000005241e-05,7.962505333125591e-05,0.0,0.0,,,0.0006170000000000897,0.0006191669963300228
4,1e-09,9.999999997845066e-06,1.1834083124995232e-05,heterogeneous,2,0.0005060000000014497,0.0005076669622212648,0.0,0.0,81,terminal,1.0999999998873022e-05,1.1416967026889324e-05,1.1000000002425736e-05,1.0957010090351105e-05,53.642621733479594,6.800000000062312e-05,6.687501445412636e-05,0.0,0.0,2,8.00000000005241e-05,7.962505333125591e-05,0.0004929999999987444,0.0004929999122396111,0.0005620000000003955,0.0005622080061584711,0.0011790000000004852,0.001181375002488494
4,1e-09,1.1000000002425736e-05,1.1834199540317059e-05,heterogeneous,2,0.0,0.0,0.0019620000000006854,0.0020033330656588078,6,new,7.400000000146179e-05,7.441593334078789e-05,2.999999999708791e-05,2.762465737760067e-05,62.79057987500669,0.00020699999999962415,0.00021483306773006916,0.0,0.0,2,8.799999999986596e-05,8.804199751466513e-05,0.0004569999999990415,0.0004580420209094882,,,0.0028290000000001925,0.002878124942071736
4,1e-09,1.600000000046009e-05,1.54589070007205e-05,heterogeneous,81,0.0004999999999988347,0.0004996249917894602,0.0,0.0,81,exact,1.1999999998124622e-05,1.195794902741909e-05,1.0000000003174137e-05,1.00000761449337e-05,53.642621729730216,0.0,0.0,0.0,0.0,3,9.099999999939712e-05,9.170803241431713e-05,0.0,0.0,,,0.0006289999999999907,0.0006287499563768506
4,1e-09,1.600000000046009e-05,1.54589070007205e-05,heterogeneous,2,0.0004999999999988347,0.0004996249917894602,0.0,0.0,81,terminal,1.1999999998124622e-05,1.195794902741909e-05,1.4000000003733248e-05,1.2751086615025997e-05,53.642621733479594,6.800000000062312e-05,6.895791739225388e-05,0.0,0.0,3,9.099999999939712e-05,9.170803241431713e-05,0.0005279999999991958,0.0005285830702632666,0.000600000000000378,0.0006002919981256127,0.0012290000000003687,0.0012290419545024633
4,1e-09,1.1999999999900979e-05,1.1209049262106419e-05,heterogeneous,2,0.0,0.0,0.001772000000000773,0.0017719591269269586,6,new,6.999999999912632e-05,7.091497536748648e-05,2.19999999995224e-05,2.200098242610693e-05,62.79057987500669,0.00017599999999973193,0.00017720786854624748,0.0,0.0,3,8.900000000089392e-05,8.770800195634365e-05,0.0004129999999999967,0.0004135420313104987,,,0.002553999999999945,0.0025545420357957482
4,1e-09,1.0000000003174137e-05,1.0584015399217606e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,7.600000000174134e-05,7.491593714803457e-05,1.2999999997376221e-05,1.678895205259323e-05,93.11114918763583,0.0,0.0,0.0001429999999977838,0.00014150107745081186,3,7.599999999996498e-05,7.504294626414776e-05,0.000512000000000512,0.0005196670535951853,,,0.0008300000000005525,0.0008384999819099903
8,1e-05,3.500000000400405e-05,3.69601184502244e-05,heterogeneous,2,0.0,0.0,0.0038549999999997198,0.003917291993275285,6,new,0.00015299999999918157,0.00015395903028547764,4.599999999399529e-05,4.5830849558115005e-05,40.82336224166559,0.0003539999999997434,0.0003529168898239732,0.0,0.0,1,0.00021400000000326713,0.0002263750648126006,0.000496000000000052,0.0004960000514984131,,,0.005152999999999963,0.005229333997704089
8,1e-05,2.4000000001578314e-05,2.2500054910779e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.0001319999999971344,0.0001307919155806303,2.5999999998305157e-05,2.9414892196655273e-05,106.0184759664306,0.0,0.0,0.00027000000000043656,0.0002712091663852334,1,0.00015000000000142677,0.00014758401084691286,0.0005199999999998539,0.0005209170049056411,,,0.0011219999999987351,0.001122417044825852
8,1e-05,8.399999999930685e-05,8.199899457395077e-05,heterogeneous,6561,0.0020820000000014716,0.0020815000170841813,0.0,0.0,6561,exact,2.899999999961267e-05,2.7918023988604546e-05,1.2000000001677336e-05,1.5040859580039978e-05,34.4937349605068,0.0,0.0,0.0,0.0,1,0.00015399999999843317,0.0001542090903967619,0.0,0.0,,,0.0023610000000005016,0.0023606669856235385
8,1e-05,8.399999999930685e-05,8.199899457395077e-05,heterogeneous,2,0.0020820000000014716,0.0020815000170841813,0.0,0.0,6561,terminal,2.899999999961267e-05,2.7918023988604546e-05,1.4999999999432134e-05,1.7415964975953102e-05,34.493734960612485,0.0004950000000008004,0.000494792009703815,0.0,0.0,1,0.00015399999999843317,0.0001542090903967619,0.0005310000000005033,0.0005321669159457088,0.0010289999999990584,0.0010293340310454369,0.00338999999999956,0.0033900010166689754
8,1e-05,2.3000000000550358e-05,2.254184801131487e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00013600000000124624,0.00013579067308455706,2.999999999175884e-05,2.954341471195221e-05,106.0184759664306,0.0,0.0,0.000268000000000157,0.0002679991303011775,2,0.00014300000000488922,0.00014404195826500654,0.0005110000000012604,0.0005104580195620656,,,0.001110999999999862,0.0011103750439360738
8,1e-05,6.200000000333716e-05,6.412377115339041e-05,heterogeneous,6561,0.0034369999999999123,0.003438791958615184,0.0,0.0,6561,exact,2.8999999997836312e-05,2.8374139219522476e-05,1.6000000002236447e-05,1.550221350044012e-05,34.4937349605068,0.0,0.0,0.0,0.0,2,0.00015899999999646752,0.0001581668620929122,0.0,0.0,,,0.00370299999999979,0.003704958944581449
8,1e-05,6.200000000333716e-05,6.412377115339041e-05,heterogeneous,2,0.0034369999999999123,0.003438791958615184,0.0,0.0,6561,terminal,2.8999999997836312e-05,2.8374139219522476e-05,2.2000000003075115e-05,1.9377097487449646e-05,34.493734960612485,0.0005669999999984299,0.0005844590486958623,0.0,0.0,2,0.00015899999999646752,0.0001581668620929122,0.00062400000000018,0.0006451250519603491,0.0011969999999994485,0.001233458984643221,0.004899999999999238,0.00493841792922467
8,1e-05,2.600000000185787e-05,2.5875051505863667e-05,heterogeneous,2,0.0,0.0,0.003707999999996048,0.0037067068042233586,6,new,0.00014199999999675583,0.00014462403487414122,5.000000000521254e-05,4.478916525840759e-05,40.82336224166559,0.00036399999999936483,0.00036600290331989527,0.0,0.0,2,0.00019900000000028228,0.00020021002274006605,0.0004849999999994026,0.00048520800191909075,,,0.004973999999998924,0.004973415983840823
8,1e-05,6.900000000165107e-05,6.783311255276203e-05,heterogeneous,6561,0.0032320000000005678,0.0032328750239685178,0.0,0.0,6561,exact,2.7999999996808356e-05,2.7792993932962418e-05,1.3000000004481649e-05,1.5166937373578548e-05,34.4937349605068,0.0,0.0,0.0,0.0,3,0.0001489999999968461,0.0001477488549426198,0.0,0.0,,,0.003491000000000355,0.0034914169227704406
8,1e-05,6.900000000165107e-05,6.783311255276203e-05,heterogeneous,2,0.0032320000000005678,0.0032328750239685178,0.0,0.0,6561,terminal,2.7999999996808356e-05,2.7792993932962418e-05,1.5000000004761205e-05,1.7666956409811974e-05,34.493734960612485,0.0004779999999993123,0.00047737499698996544,0.0,0.0,3,0.0001489999999968461,0.0001477488549426198,0.0005260000000006926,0.0005261249607428908,0.0010060000000002844,0.0010059999767690897,0.004497000000000639,0.00449741689953953
8,1e-05,2.6999999999333113e-05,2.4834880605340004e-05,heterogeneous,2,0.0,0.0,0.003702000000000538,0.0037033730186522007,6,new,0.00013799999999797308,0.00013854214921593666,4.299999999801685e-05,4.116818308830261e-05,40.82336224166559,0.00033800000000283603,0.0003394570667296648,0.0,0.0,3,0.00017600000000150828,0.0001777508296072483,0.000494999999999024,0.0004950829315930605,,,0.0049189999999992295,0.004920209059491754
8,1e-05,2.0999999998494445e-05,2.200016751885414e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00013799999999974943,0.00013816601131111383,2.800000000036107e-05,2.8128852136433125e-05,106.0184759664306,0.0,0.0,0.0002650000000024022,0.0002640408929437399,3,0.0001459999999990913,0.00014666502829641104,0.0004939999999997724,0.0004932910669595003,,,0.0010919999999998709,0.0010922920191660523
8,1e-07,3.199999999736747e-05,2.88328155875206e-05,heterogeneous,2,0.0,0.0,0.003974000000003031,0.004085624124854803,6,new,0.00015299999999918157,0.0001540431985631585,5.299999999763827e-05,5.325081292539835e-05,62.4117261180095,0.0003810000000008529,0.00038687512278556824,0.0,0.0,1,0.00022400000000288856,0.000228332937695086,0.00039899999999981617,0.0003981250338256359,,,0.005216000000000776,0.005335084046237171
8,1e-07,2.300000000587943e-05,2.212484832853079e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.0001319999999971344,0.0001317077549174428,2.5999999998305157e-05,2.8875190764665604e-05,127.84898745574843,0.0,0.0,0.00026699999999912905,0.0002657918957993388,1,0.00014299999999956015,0.00014329119585454464,0.0004400000000011062,0.0004391670227050781,,,0.0010310000000011144,0.0010309579083696008
8,1e-07,6.799999999884676e-05,7.020682096481323e-05,heterogeneous,6561,0.0019489999999997565,0.0019491659477353096,0.0,0.0,6561,exact,2.6999999999333113e-05,2.7125119231641293e-05,2.000000000279556e-05,1.508486457169056e-05,49.92562561653611,0.0,0.0,0.0,0.0,1,0.00014700000000011926,0.00014929217286407948,0.0,0.0,,,0.002211000000000851,0.002210874925367534
8,1e-07,6.799999999884676e-05,7.020682096481323e-05,heterogeneous,2,0.0019489999999997565,0.0019491659477353096,0.0,0.0,6561,terminal,2.6999999999333113e-05,2.7125119231641293e-05,2.3000000002326715e-05,1.7585931345820427e-05,49.92562561884814,0.0004639999999991318,0.00046383298467844725,0.0,0.0,1,0.00014700000000011926,0.00014929217286407948,0.0005530000000000257,0.0005533749936148524,0.0010199999999986886,0.0010197090450674295,0.00323099999999954,0.0032305839704349637
8,1e-07,2.19999999995224e-05,2.1832995116710663e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.0001289999999993796,0.0001278329873457551,2.899999999961267e-05,2.8458889573812485e-05,127.84898745574843,0.0,0.0,0.00026199999999931833,0.00026287510991096497,2,0.0001420000000020849,0.00014312600251287222,0.00043699999999979866,0.00043720798566937447,,,0.0010209999999997166,0.00102133397012949
8,1e-07,6.099999999875649e-05,6.3458108343184e-05,heterogeneous,6561,0.003118999999999872,0.0031197500647976995,0.0,0.0,6561,exact,2.500000000260627e-05,2.6166904717683792e-05,1.9999999999242846e-05,1.3666925951838493e-05,49.92562561653611,0.0,0.0,0.0,0.0,2,0.0001409999999992806,0.00014287501107901335,0.0,0.0,,,0.003365999999999758,0.003365917014889419
8,1e-07,6.099999999875649e-05,6.3458108343184e-05,heterogeneous,2,0.003118999999999872,0.0031197500647976995,0.0,0.0,6561,terminal,2.500000000260627e-05,2.6166904717683792e-05,2.0999999998494445e-05,1.6000820323824883e-05,49.92562561884814,0.0004450000000009169,0.0004451660206541419,0.0,0.0,2,0.0001409999999992806,0.00014287501107901335,0.0005740000000002965,0.0005738750332966447,0.001020000000000465,0.001021374948322773,0.004386000000000223,0.004387291963212192
8,1e-07,2.5000000000829914e-05,2.5373883545398712e-05,heterogeneous,2,0.0,0.0,0.003536000000002204,0.0035349157406017184,6,new,0.0001420000000020849,0.0001421249471604824,4.2999999992687776e-05,4.425225779414177e-05,62.4117261180095,0.00035400000000151977,0.0003553329734131694,0.0,0.0,2,0.00019400000000047157,0.00020020909141749144,0.0004240000000006461,0.0004242910072207451,,,0.004718000000000444,0.004726499901153147
8,1e-07,7.699999999921658e-05,7.658184040337801e-05,heterogeneous,6561,0.0029749999999992838,0.0030307089909911156,0.0,0.0,6561,exact,2.7999999996808356e-05,2.750195562839508e-05,1.4000000003733248e-05,1.478823833167553e-05,49.92562561653611,0.0,0.0,0.0,0.0,3,0.00014700000000189561,0.00014608504716306925,0.0,0.0,,,0.0032410000000009376,0.0032956660725176334
8,1e-07,7.699999999921658e-05,7.658184040337801e-05,heterogeneous,2,0.0029749999999992838,0.0030307089909911156,0.0,0.0,6561,terminal,2.7999999996808356e-05,2.750195562839508e-05,1.6000000002236447e-05,1.7371377907693386e-05,49.92562561884814,0.0004899999999992133,0.0004897089675068855,0.0,0.0,3,0.00014700000000189561,0.00014608504716306925,0.0005710000000007653,0.0005704999202862382,0.0010629999999984818,0.0010627920273691416,0.004303999999999419,0.004358458099886775
8,1e-07,2.3999999999801958e-05,2.5249901227653027e-05,heterogeneous,2,0.0,0.0,0.0035360000000004277,0.003533081035129726,6,new,0.00013599999999946988,0.0001392071135342121,4.400000000082116e-05,4.767184145748615e-05,62.4117261180095,0.0003360000000007801,0.0003351250197738409,0.0,0.0,3,0.00018299999999804584,0.0001799991587176919,0.00041900000000083537,0.00041799992322921753,,,0.004678000000000182,0.0046783339930698276
8,1e-07,2.3000000000550358e-05,2.2041029296815395e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00012699999999910005,0.0001280421856790781,2.7999999998584713e-05,2.862385008484125e-05,127.84898745574843,0.0,0.0,0.00026699999999912905,0.0002662509214133024,3,0.0001440000000005881,0.00014349992852658033,0.0004710000000009984,0.00047129206359386444,,,0.0010599999999989507,0.001059749978594482
8,1e-09,2.3000000000550358e-05,2.42479145526886e-05,heterogeneous,2,0.0,0.0,0.0035910000000018982,0.0035918739158660173,6,new,0.00013500000000021828,0.00013679300900548697,4.7000000000352316e-05,4.241906572133303e-05,82.32595607169145,0.00034499999999759723,0.000345623935572803,0.0,0.0,1,0.00016899999999964166,0.0001691251527518034,0.0005110000000012604,0.0005115839885547757,,,0.0048210000000015185,0.004821666982024908
8,1e-09,2.1000000000270802e-05,2.1830899640917778e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00013699999999872148,0.0001357930013909936,2.9000000001389026e-05,2.7958420105278492e-05,146.6345778952186,0.0,0.0,0.00027099999999968816,0.00027037598192691803,1,0.0001449999999998397,0.00014512473717331886,0.0005640000000006751,0.0005650829989463091,,,0.0011670000000005842,0.0011661660391837358
8,1e-09,6.399999999828765e-05,6.362504791468382e-05,heterogeneous,6561,0.0030780000000003582,0.0030782909598201513,0.0,0.0,6561,exact,2.3999999999801958e-05,2.70819291472435e-05,1.7999999997186933e-05,1.425307709723711e-05,63.25258413873181,0.0,0.0,0.0,0.0,1,0.00014300000000311286,0.00014408305287361145,0.0,0.0,,,0.0033269999999987476,0.003327334066852927
8,1e-09,6.399999999828765e-05,6.362504791468382e-05,heterogeneous,2,0.0030780000000003582,0.0030782909598201513,0.0,0.0,6561,terminal,2.3999999999801958e-05,2.70819291472435e-05,1.9999999999242846e-05,1.6546109691262245e-05,63.25258418950997,0.0005089999999992045,0.0005086250603199005,0.0,0.0,1,0.00014300000000311286,0.00014408305287361145,0.00042099999999933857,0.0004215409280732274,0.000932000000000599,0.000932459020987153,0.004258999999999347,0.00425979308784008
8,1e-09,2.100000000204716e-05,2.1581770852208138e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00013300000000171508,0.00013245909940451384,2.89999999942836e-05,2.7960166335105896e-05,146.6345778952186,0.0,0.0,0.0002670000000009054,0.0002657490549609065,2,0.00014000000000180535,0.00014158384874463081,0.0005459999999999354,0.0005462500266730785,,,0.001136000000000692,0.0011355839669704437
8,1e-09,6.30000000008124e-05,6.245728582143784e-05,heterogeneous,6561,0.0027410000000003265,0.0027410000329837203,0.0,0.0,6561,exact,2.6999999999333113e-05,2.6000780053436756e-05,1.1999999999900979e-05,1.3417797163128853e-05,63.25258413873181,0.0,0.0,0.0,0.0,2,0.0001440000000005881,0.0001432490535080433,0.0,0.0,,,0.002987000000000961,0.002986124949529767
8,1e-09,6.30000000008124e-05,6.245728582143784e-05,heterogeneous,2,0.0027410000000003265,0.0027410000329837203,0.0,0.0,6561,terminal,2.6999999999333113e-05,2.6000780053436756e-05,1.5000000001208491e-05,1.550186425447464e-05,63.25258418950997,0.0004049999999988785,0.0004057500045746565,0.0,0.0,2,0.0001440000000005881,0.0001432490535080433,0.00040599999999990644,0.00040620798245072365,0.0008140000000000924,0.0008140420541167259,0.0038010000000010535,0.003800167003646493
8,1e-09,2.19999999995224e-05,2.4082954041659832e-05,heterogeneous,2,0.0,0.0,0.0035520000000008878,0.00354812596924603,6,new,0.0001419999999985322,0.00014187698252499104,3.700000000250725e-05,3.9623002521693707e-05,82.32595607169145,0.000344000000000122,0.00034400017466396093,0.0,0.0,2,0.00017399999999945237,0.00017416698392480612,0.0004810000000006198,0.00048066594172269106,,,0.004752000000001644,0.0047525420086458325
8,1e-09,6.4000000000064e-05,6.566708907485008e-05,heterogeneous,6561,0.004579999999998918,0.0047199580585584044,0.0,0.0,6561,exact,2.59999999965288e-05,2.7748756110668182e-05,1.4000000009062319e-05,1.6083940863609314e-05,63.25258413873181,0.0,0.0,0.0,0.0,3,0.0001539999999966568,0.00015029206406325102,0.0,0.0,,,0.00483800000000123,0.004979749908670783
8,1e-09,6.4000000000064e-05,6.566708907485008e-05,heterogeneous,2,0.004579999999998918,0.0047199580585584044,0.0,0.0,6561,terminal,2.59999999965288e-05,2.7748756110668182e-05,1.7000000008593474e-05,1.8750899471342564e-05,63.25258418950997,0.0005679999999994578,0.0005688751116394997,0.0,0.0,3,0.0001539999999966568,0.00015029206406325102,0.00042700000000017724,0.00042604096233844757,0.0009979999999991662,0.0009975830325856805,0.005836000000000396,0.0059773329412564635
8,1e-09,2.6000000005410584e-05,2.5959103368222713e-05,heterogeneous,2,0.0,0.0,0.003664999999998031,0.00366516609210521,6,new,0.0001419999999985322,0.0001415401929989457,4.000000000559112e-05,4.191685002297163e-05,82.32595607169145,0.00034399999999834563,0.00034245941787958145,0.0,0.0,3,0.0001769999999954308,0.00017612543888390064,0.000482999999999123,0.00048349995631724596,,,0.004877000000000464,0.004876667051576078
8,1e-09,2.7000000002885827e-05,2.7207075618207455e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.0001299999999950785,0.00012825103476643562,2.800000000569014e-05,3.200105857104063e-05,146.6345778952186,0.0,0.0,0.0002709999999979118,0.0002700837794691324,3,0.00014299999999956015,0.00014283193740993738,0.0005759999999987997,0.0005756670143455267,,,0.001174999999999926,0.0011760419001802802
12,1e-05,4.200000000231796e-05,3.8585043512284756e-05,heterogeneous,2,0.0,0.0,0.005621000000003207,0.005637668073177338,6,new,0.000208999999996351,0.00020879169460386038,5.899999999847694e-05,6.828841287642717e-05,49.19967009095413,0.0005009999999998627,0.0005007929867133498,0.0,0.0,1,0.00026599999999987745,0.0002642489271238446,0.0004980000000003315,0.0004968749126419425,,,0.007196000000000424,0.007215250050649047
12,1e-05,3.9000000002786805e-05,3.591715358197689e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00020699999999962415,0.00020458328071981668,3.299999999661907e-05,4.370685201138258e-05,141.53648447251197,0.0,0.0,0.0004229999999996181,0.0004219168331474066,1,0.0003220000000005996,0.0003237508935853839,0.0005680000000012342,0.0005672499537467957,,,0.001592000000000482,0.0015971249667927623
12,1e-05,0.004402000000004236,0.004404127132147551,heterogeneous,531441,0.1684599999999996,0.16929395799525082,0.0,0.0,531441,exact,0.0008979999999993993,0.0008992897346615791,2.7999999993255642e-05,2.5959336198866367e-05,40.38852407411311,0.0,0.0,0.0,0.0,1,0.00022500000000214015,0.00022420682944357395,0.0,0.0,,,0.17401299999999864,0.1748475410277024
12,1e-05,0.004402000000004236,0.004404127132147551,heterogeneous,2,0.1684599999999996,0.16929395799525082,0.0,0.0,531441,terminal,0.0008979999999993993,0.0008992897346615791,3.1999999993814754e-05,3.137520980089903e-05,40.388524074271665,0.054852999999999597,0.05485983402468264,0.0,0.0,1,0.00022500000000214015,0.00022420682944357395,0.0006919999999990267,0.0006913751130923629,0.05554899999999918,0.05555662501137704,0.22956199999999782,0.23040416603907943
12,1e-05,3.700000000250725e-05,3.5415985621511936e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00019899999999672957,0.00019987602718174458,4.199999999876525e-05,4.441477358341217e-05,141.53648447251197,0.0,0.0,0.0004130000000035494,0.0004125431878492236,2,0.00023499999999820886,0.00023416592739522457,0.0006559999999993238,0.0006581670604646206,,,0.0015819999999990841,0.0015845829620957375
12,1e-05,0.005835999999996844,0.00585141871124506,heterogeneous,531441,0.1685029999999994,0.1690471670590341,0.0,0.0,531441,exact,0.000809999999997757,0.000810583820566535,3.6000000006808364e-05,3.341538831591606e-05,40.38852407411311,0.0,0.0,0.0,0.0,2,0.00029299999999921056,0.00029274809639900923,0.0,0.0,,,0.17547800000000002,0.17603533307556063
12,1e-05,0.005835999999996844,0.00585141871124506,heterogeneous,2,0.1685029999999994,0.1690471670590341,0.0,0.0,531441,terminal,0.000809999999997757,0.000810583820566535,4.2000000005870675e-05,3.9623468182981014e-05,40.388524074271665,0.05525699999999922,0.05538866692222655,0.0,0.0,2,0.00029299999999921056,0.00029274809639900923,0.0007090000000005148,0.000709500047378242,0.0559719999999988,0.056104375049471855,0.23144999999999882,0.23213970812503248
12,1e-05,4.2000000000541604e-05,4.008319228887558e-05,heterogeneous,2,0.0,0.0,0.005705000000000737,0.005704456940293312,6,new,0.0002129999999969101,0.0002142090816050768,5.899999999847694e-05,6.487674545496702e-05,49.19967009095413,0.0005040000000011702,0.0005044169956818223,0.0,0.0,2,0.00029300000000276327,0.00028987391851842403,0.000494999999999024,0.0004935420583933592,,,0.007310999999999623,0.007311458932235837
12,1e-05,0.004654999999997855,0.004659001948311925,heterogeneous,531441,0.1771919999999998,0.17854058393277228,0.0,0.0,531441,exact,0.0009010000000007068,0.0009010832291096449,2.9000000003165383e-05,2.5331974029541016e-05,40.38852407411311,0.0,0.0,0.0,0.0,3,0.00022399999999933584,0.00022424885537475348,0.0,0.0,,,0.18300100000000086,0.18435024993959814
12,1e-05,0.004654999999997855,0.004659001948311925,heterogeneous,2,0.1771919999999998,0.17854058393277228,0.0,0.0,531441,terminal,0.0009010000000007068,0.0009010832291096449,3.5000000002227694e-05,3.099802415817976e-05,40.388524074271665,0.05543800000000054,0.055469917017035186,0.0,0.0,3,0.00022399999999933584,0.00022424885537475348,0.0006950000000003342,0.0006953749107196927,0.05613899999999994,0.05617095797788352,0.2391400000000008,0.24052120791748166
12,1e-05,4.5999999997548e-05,4.6751112677156925e-05,heterogeneous,2,0.0,0.0,0.006065999999998795,0.006088833906687796,6,new,0.00024300000000465616,0.0002409189473837614,8.400000000463592e-05,8.366303518414497e-05,49.19967009095413,0.0005539999999975009,0.0005586259067058563,0.0,0.0,3,0.00036699999999711963,0.0003877060953527689,0.0004930000000005208,0.0004931669682264328,,,0.007853000000000776,0.007899665972217917
12,1e-05,3.5999999999702936e-05,3.3378833904862404e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00019299999999944362,0.0001921672374010086,3.999999999315662e-05,4.228751640766859e-05,141.53648447251197,0.0,0.0,0.0003960000000038377,0.00039649871177971363,3,0.00021200000000476393,0.0002135836984962225,0.0005689999999987094,0.0005683749914169312,,,0.0014459999999996143,0.0014462909894064069
12,1e-07,4.199999999698889e-05,4.345912020653486e-05,heterogeneous,2,0.0,0.0,0.005691999999998032,0.0056968319695442915,6,new,0.00022600000000139175,0.00022566679399460554,7.900000000660157e-05,7.38329254090786e-05,74.36229021693248,0.0005359999999985376,0.000534252030774951,0.0,0.0,1,0.00031399999999948136,0.00031737308017909527,0.0005689999999987094,0.0005697919987142086,,,0.007457999999999743,0.007461207918822765
12,1e-07,3.499999999867498e-05,3.558490425348282e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00020699999999962415,0.00020479201339185238,4.300000000334592e-05,4.387192893773317e-05,170.68059187708522,0.0,0.0,0.0004220000000003665,0.0004228750476613641,1,0.00023199999999690135,0.00023175112437456846,0.000577000000001604,0.0005769580602645874,,,0.001516000000000517,0.0015158330788835883
12,1e-07,0.004540999999999684,0.004542709211818874,heterogeneous,531441,0.1507909999999999,0.15114204108249396,0.0,0.0,531441,exact,0.0008360000000013912,0.0008374170865863562,2.6999999999333113e-05,2.4623703211545944e-05,58.07662595784211,0.0,0.0,0.0,0.0,1,0.00022899999999914655,0.00022862583864480257,0.0,0.0,,,0.15642399999999945,0.15677541692275554
12,1e-07,0.004540999999999684,0.004542709211818874,heterogeneous,2,0.1507909999999999,0.15114204108249396,0.0,0.0,531441,terminal,0.0008360000000013912,0.0008374170865863562,3.200000000092018e-05,3.0457857064902782e-05,58.076625962504686,0.05588200000000043,0.05602454103063792,0.0,0.0,1,0.00022899999999914655,0.00022862583864480257,0.0006309999999984939,0.0006310829194262624,0.05651800000000051,0.05666145810391754,0.21294199999999996,0.21343687502667308
12,1e-07,4.2000000000541604e-05,3.970763646066189e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.0002010000000023382,0.00020095985382795334,4.2000000000541604e-05,4.554283805191517e-05,170.68059187708522,0.0,0.0,0.000412999999996444,0.00041187298484146595,2,0.00023499999999998522,0.00023529166355729103,0.0005640000000006751,0.0005637500435113907,,,0.0014970000000005257,0.001497125020250678
12,1e-07,0.004151000000002014,0.004150668042711914,heterogeneous,531441,0.15253300000000003,0.15514970908407122,0.0,0.0,531441,exact,0.0007760000000001099,0.0007782930042594671,2.8999999997836312e-05,2.6791938580572605e-05,58.07662595784211,0.0,0.0,0.0,0.0,2,0.0002300000000001745,0.0002289959229528904,0.0,0.0,,,0.15771900000000016,0.16033445799257606
12,1e-07,0.004151000000002014,0.004150668042711914,heterogeneous,2,0.15253300000000003,0.15514970908407122,0.0,0.0,531441,terminal,0.0007760000000001099,0.0007782930042594671,3.4999999995122266e-05,3.420887514948845e-05,58.076625962504686,0.05520800000000037,0.055354875046759844,0.0,0.0,2,0.0002300000000001745,0.0002289959229528904,0.0006300000000010186,0.0006299579981714487,0.05584399999999867,0.05599224998150021,0.21356299999999884,0.21632670797407627
12,1e-07,3.799999999998249e-05,3.891903907060623e-05,heterogeneous,2,0.0,0.0,0.005404999999997884,0.005405584117397666,6,new,0.00021200000000298758,0.00021224701777100563,6.300000000436512e-05,6.241875234991312e-05,74.36229021693248,0.0005029999999983659,0.00050083186943084,0.0,0.0,2,0.0002889999999968751,0.0002891662297770381,0.0005319999999997549,0.0005322080105543137,,,0.007042000000000215,0.007041375036351383
12,1e-07,0.004336000000002116,0.0043333750218153,heterogeneous,531441,0.14843600000000023,0.14911841705907136,0.0,0.0,531441,exact,0.0008800000000039887,0.0008811249863356352,2.4999999993724487e-05,2.666597720235586e-05,58.07662595784211,0.0,0.0,0.0,0.0,3,0.00022099999999980469,0.0002215009881183505,0.0,0.0,,,0.15389799999999987,0.154581084032543
12,1e-07,0.004336000000002116,0.0043333750218153,heterogeneous,2,0.14843600000000023,0.14911841705907136,0.0,0.0,531441,terminal,0.0008800000000039887,0.0008811249863356352,2.8999999996059955e-05,3.220804501324892e-05,58.076625962504686,0.055282999999999305,0.055285415961407125,0.0,0.0,3,0.00022099999999980469,0.0002215009881183505,0.0005899999999989802,0.0005897920345887542,0.05587700000000062,0.05588075006380677,0.2097750000000005,0.21046183409634978
12,1e-07,4.099999999951365e-05,3.958377055823803e-05,heterogeneous,2,0.0,0.0,0.0054549999999995435,0.005456915940158069,6,new,0.0002200000000005531,0.00021633377764374018,6.49999999993156e-05,6.695918273180723e-05,74.36229021693248,0.000506999999998925,0.0005065822042524815,0.0,0.0,3,0.00028700000000014825,0.00028887507505714893,0.0005520000000007741,0.0005525000160560012,,,0.007126999999998773,0.007127749966457486
12,1e-07,3.400000000119974e-05,3.370898775756359e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00019300000000121997,0.0001923734089359641,4.299999999801685e-05,4.2165862396359444e-05,170.68059187708522,0.0,0.0,0.00039899999999626345,0.0003998356405645609,3,0.00020900000000345642,0.00021129206288605928,0.0005539999999992773,0.0005526660243049264,,,0.0014319999999994337,0.0014320419868454337
12,1e-09,3.799999999642978e-05,3.962393384426832e-05,heterogeneous,2,0.0,0.0,0.0056699999999985096,0.005667875986546278,6,new,0.00021700000000457464,0.0002147909253835678,6.499999999398653e-05,6.620620843023062e-05,98.45918117209413,0.0005320000000015312,0.0005300440825521946,0.0,0.0,1,0.0002800000000036107,0.00028379284776747227,0.000525000000001441,0.0005257909651845694,,,0.0073270000000000834,0.007328124949708581
12,1e-09,3.400000000119974e-05,3.404100425541401e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00020199999999803708,0.0002008338924497366,4.700000000212867e-05,4.416820593178272e-05,195.7596774355773,0.0,0.0,0.0004029999999985989,0.0004047499969601631,1,0.00021800000000027353,0.00021874881349503994,0.0005609999999993676,0.0005652080290019512,,,0.0014649999999996055,0.0014677499420940876
12,1e-09,0.004716000000003717,0.004716375027783215,heterogeneous,531441,0.17286900000000038,0.17311983299441636,0.0,0.0,531441,exact,0.0007779999999986131,0.0007790017407387495,3.1999999993814754e-05,3.033294342458248e-05,73.61861244659346,0.0,0.0,0.0,0.0,1,0.00025100000000222167,0.000251457211561501,0.0,0.0,,,0.17864599999999875,0.1788969999179244
12,1e-09,0.004716000000003717,0.004716375027783215,heterogeneous,2,0.17286900000000038,0.17311983299441636,0.0,0.0,531441,terminal,0.0007779999999986131,0.0007790017407387495,3.999999999493298e-05,3.7706922739744186e-05,73.61861258372275,0.06129400000000018,0.06265149998944253,0.0,0.0,1,0.00025100000000222167,0.000251457211561501,0.0007489999999990005,0.0007500420324504375,0.0620510000000003,0.06340891600120813,0.24069699999999905,0.24230591591913253
12,1e-09,4.2999999999793204e-05,4.391884431242943e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.0002300000000001745,0.00022900011390447617,4.999999999988347e-05,5.057547241449356e-05,195.7596774355773,0.0,0.0,0.00043100000000073635,0.00043121236376464367,2,0.0002999999999993008,0.00036391837056726217,0.0005459999999999354,0.0005464159185066819,,,0.0015999999999998238,0.001665041083469987
12,1e-09,0.005692000000003361,0.005825583590194583,heterogeneous,531441,0.19656600000000068,0.20909533300437033,0.0,0.0,531441,exact,0.001864999999996897,0.0020943761337548494,4.300000000334592e-05,5.4122298024594784e-05,73.61861244659346,0.0,0.0,0.0,0.0,2,0.000231999999995125,0.0002332100411877036,0.0,0.0,,,0.2043979999999994,0.21730262506753206
12,1e-09,0.005692000000003361,0.005825583590194583,heterogeneous,2,0.19656600000000068,0.20909533300437033,0.0,0.0,531441,terminal,0.001864999999996897,0.0020943761337548494,4.900000000240823e-05,6.083224434405565e-05,73.61861258372275,0.05874099999999949,0.05924116598907858,0.0,0.0,2,0.000231999999995125,0.0002332100411877036,0.0007940000000008496,0.0008104160660877824,0.0595409999999994,0.060058292001485825,0.2639389999999988,0.2773609170690179
12,1e-09,4.300000000156956e-05,4.1874940507113934e-05,heterogeneous,2,0.0,0.0,0.006687999999998695,0.006684918073005974,6,new,0.00022499999999858744,0.0002249591052532196,6.600000000744899e-05,6.532855331897736e-05,98.45918117209413,0.0005389999999962924,0.0005410010926425457,0.0,0.0,2,0.0003009999999985524,0.00030229322146624327,0.0005209999999991055,0.000521583016961813,,,0.008383000000000251,0.008381958003155887
12,1e-09,0.00523699999999927,0.005255167838186026,heterogeneous,531441,0.1788659999999993,0.17976666695903987,0.0,0.0,531441,exact,0.0009990000000019705,0.000999834737740457,3.1999999999143824e-05,3.704056143760681e-05,73.61861244659346,0.0,0.0,0.0,0.0,3,0.0002930000000009869,0.0002939149271696806,0.0,0.0,,,0.18542700000000067,0.18635262502357364
12,1e-09,0.00523699999999927,0.005255167838186026,heterogeneous,2,0.1788659999999993,0.17976666695903987,0.0,0.0,531441,terminal,0.0009990000000019705,0.000999834737740457,5.299999999763827e-05,7.50815961509943e-05,73.61861258372275,0.07418099999999939,0.12365500000305474,0.0,0.0,3,0.0002930000000009869,0.0002939149271696806,0.0016410000000011138,0.002218708978034556,0.075842999999999,0.12591175001580268,0.26126999999999967,0.3122643750393763
12,1e-09,7.399999999790907e-05,7.883389480412006e-05,heterogeneous,2,0.0,0.0,0.009785999999994743,0.013107625185512006,6,new,0.00041500000000382897,0.0007999999215826392,0.00015700000000151704,0.0002141650766134262,98.45918117209413,0.000802999999999443,0.0012175430310890079,0.0,0.0,3,0.000519000000004155,0.0006708329310640693,0.0005489999999994666,0.0005511249182745814,,,0.012303000000001063,0.01664012495893985
12,1e-09,4.400000000082116e-05,4.1168066672980785e-05,heterogeneous,2,0.0,0.0,0.0,0.0,6,peel,0.00022299999999653153,0.00022729102056473494,6.500000000464468e-05,6.216601468622684e-05,195.7596774355773,0.0,0.0,0.0006569999999985754,0.0007434580475091934,3,0.0002720000000007161,0.0002816249616444111,0.0008799999999986596,0.0011438749497756362,,,0.0021409999999999485,0.0024995830608531833


==> anc/figure-source-trace.md <==
# Figure source trace

The English summary figure in the source package is the deterministic
Matplotlib rendering of `c-reduction-system-figure-english.py`, copied here
from the project renderer.  That renderer reads the accepted plot-data record
`c-reduction-system-2026-10-27.plotdata.json`; the copied plot-data record is
included beside this note for traceability.  The renderer is ancillary only
and is not required to compile the LaTeX source.


==> anc/gmm-evidence-summary-2026-10-27.tabledata.json <==
{
  "adjudication": "Local synthetic evidence summary; m10/CF remain optional supplement context and real navigation validation is deferred.",
  "asset": "gmm-evidence-summary-2026-10-27.tex",
  "generator": "tables/src/gmm-evidence-summary-2026-10-27.py",
  "generator_sha256": "2cdeac5b235ffee66abc816399878587cef536c63dcd7fdeeff09b66798af8b4",
  "inputs": [
    {
      "sha256": "0f0576b1c195fdd1213a31314d54612cff231f46910f4a55c46bf39de9822dd3",
      "vendored": "evidence/gmm-c-reduction-accepted/producers/c_reduction_call_checks.py"
    },
    {
      "sha256": "607cb535fa0b2931f6e7be4e8b6db51b8bd25b477b27e06e9ea160a8fadad82e",
      "vendored": "evidence/gmm-c-reduction-accepted/producers/c_reduction_system_experiment.py"
    },
    {
      "sha256": "e5767428c056a0ffb8fb912362db9945c4bc2879d5bc29b10cf91ba1fb84f3a5",
      "vendored": "evidence/gmm-c-reduction-accepted/producers/c_structure_proof_check.py"
    },
    {
      "sha256": "5ad29cedb5e36e5074deefd0f6e73ab93eff7f0e28a5a341e84d0b2d49ca7284",
      "vendored": "evidence/gmm-c-reduction-accepted/producers/gmm_reduction_kernel.py"
    },
    {
      "sha256": "4cb23227a8c8d69a28b35a9ddf47956ce50fa3bb90b0d87ab5d3964777b77e57",
      "vendored": "evidence/gmm-c-reduction-accepted/producers/taes_benchmark_supplement.py"
    },
    {
      "sha256": "41b338d9955b3d4d321c160e0ec9729e83a93c68607ca8debfc18ae78f534958",
      "vendored": "evidence/gmm-c-reduction-accepted/proof/c-structure-proof-2026-10-26.md"
    },
    {
      "sha256": "de4ce546ed61e4c860d274cc452dbb31d7a82c34c329b786316754cfe6145b25",
      "vendored": "evidence/gmm-c-reduction-accepted/proof/c-structure-proof-check-2026-10-26.json"
    },
    {
      "sha256": "99d87660dfeb8d33400e38ee9ea5426b99226fd789cc463508eb33a55fd95ff0",
      "vendored": "evidence/gmm-c-reduction-accepted/proof/floor-proofs.md"
    },
    {
      "sha256": "dc2030623f79dcd90a54d5581112e2c6caa966f60048a4dad616d9bd5d72bf15",
      "vendored": "evidence/gmm-c-reduction-accepted/reports/c-reduction-call-checks-2026-10-27.json"
    },
    {
      "sha256": "5f8d2e78529f1d29c2945010644a685a4c0f7ecdebd3c818e1e4019bbf4aa195",
      "vendored": "evidence/gmm-c-reduction-accepted/reports/c-reduction-system-report-2026-10-27.md"
    },
    {
      "sha256": "3c59dd0ee82b2cb936e635a7745d59ceba68e88772a2959f022453a8cdf6eb65",
      "vendored": "evidence/gmm-c-reduction-accepted/reports/c-reduction-system-results-2026-10-27.json"
    },
    {
      "sha256": "cb8c030c36331139067923ab810c02ccdd246c5e58ce2300a4c0d1a115f530ff",
      "vendored": "evidence/gmm-c-reduction-accepted/reports/c-reduction-system-timing-2026-10-27.csv"
    },
    {
      "sha256": "42c3838fac3f43daf6d60d06606f0b7036f63c92dda7799620324ff751b97f63",
      "vendored": "evidence/gmm-c-reduction-accepted/reports/taes-benchmark-supplement-2026-10-27.json"
    },
    {
      "sha256": "5a74cc5a7d2621d3275b6f4723b01fdb5dd32fb73d56bb34706d7e00e91beab0",
      "vendored": "evidence/gmm-c-reduction-accepted/reports/taes-benchmark-supplement-2026-10-27.md"
    },
    {
      "sha256": "8260a03509006c8d97be697b531777ccfba097fce3e0ea3b16dc9f97137c0206",
      "vendored": "evidence/gmm-c-reduction-accepted/sources/c-structure-math-reading-2026-10-26.md"
    },
    {
      "sha256": "7493c95ac06461c6d0c42c31aa05b6b0330e9d411c7cadaaf1eb8ca0350892ba",
      "vendored": "evidence/gmm-c-reduction-accepted/sources/candidates.bib"
    },
    {
      "sha256": "c11580225aafdd47a2ae4803ed3fbf9b7e3105a6c3f08f5309beba92eb914c1d",
      "vendored": "evidence/gmm-c-reduction-accepted/sources/taes-evidence-assessment-2026-10-27.md"
    }
  ],
  "lock_revision": 8,
  "lock_sha256": "35b10358d9c93f44bfd282158a4ebc943e61414e54075375913ec11dadf5f99f",
  "paper_id": "2026-gmm-ob-reduce",
  "schema": "locavate.papers.asset_provenance",
  "schema_version": 1,
  "source_run_ids": [
    "gmm-c-reduction-accepted"
  ],
  "table_data": {
    "call_checks": {
      "assertions": {
        "all_case_count": 68,
        "all_local_raw_abs_max_m": 6.252776074688882e-13,
        "all_method_sets_complete": true,
        "all_model_count": 272,
        "all_pl_underbound_count_tol_1e-8": 0,
        "all_seq_max_post_components": 2,
        "all_seq_max_pre_components": 6,
        "boundary_complete": true,
        "boundary_safe_tol_1e-8": true,
        "exact_large_pl_calls": 1,
        "heldout_complete": true,
        "heldout_safe_tol_1e-8": true,
        "local_raw_abs_max_m": 5.3290705182007514e-14,
        "max_sequential_post_components": 2,
        "max_sequential_pre_components": 6,
        "seq_equal_case_count": 1,
        "seq_tighter_case_count": 67,
        "sequential_diagnostic_pl_calls": 13,
        "sequential_final_pl_calls": 1,
        "sequential_local_pl_calls": 4,
        "terminal_c_reduce_at_pl_calls": 1,
        "terminal_large_prefix_pl_calls": 1,
        "terminal_raw_output_pl_separate": true,
        "terminal_reducer_large_pl_calls": 0,
        "terminal_reducer_pl_calls": 0,
        "terminal_small_output_pl_calls": 1,
        "terminal_small_pl_calls_total": 2,
        "terminal_small_raw_check_pl_calls": 1
      },
      "case": {
        "N": 4,
        "alpha": 1e-07,
        "family": "baseline",
        "source": "c_reduction_system_experiment.py"
      },
      "methods": {
        "exact": {
          "counts": {
            "a_scalar_roots": 0,
            "c_reduce_at_pl_calls": 0,
            "c_reduce_calls": 0,
            "conv_calls": 3,
            "log_tail_calls": 17,
            "log_tail_component_terms": 1377,
            "peel_reduce_calls": 0,
            "pl_calls": 1,
            "pl_component_counts": [
              81
            ]
          },
          "diagnostic_counts": {
            "a_scalar_roots": 0,
            "c_reduce_at_pl_calls": 0,
            "c_reduce_calls": 0,
            "conv_calls": 3,
            "log_tail_calls": 17,
            "log_tail_component_terms": 1377,
            "peel_reduce_calls": 0,
            "pl_calls": 1,
            "pl_component_counts": [
              81
            ]
          },
          "local_raw_abs_max_m": 0.0,
          "local_raw_min_m": null,
          "method": "exact",
          "output_components": 81,
          "output_pl": 18.267694425207523,
          "prefix_max_components": 81,
          "step_post_components": [
            3,
            9,
            27,
            81
          ],
          "step_pre_components": [
            3,
            9,
            27,
            81
          ]
        },
        "new": {
          "counts": {
            "a_scalar_roots": 4,
            "c_reduce_at_pl_calls": 0,
            "c_reduce_calls": 4,
            "conv_calls": 3,
            "log_tail_calls": 87,
            "log_tail_component_terms": 410,
            "peel_reduce_calls": 0,
            "pl_calls": 5,
            "pl_component_counts": [
              3,
              6,
              6,
              6,
              2
            ]
          },
          "diagnostic_counts": {
            "a_scalar_roots": 4,
            "c_reduce_at_pl_calls": 0,
            "c_reduce_calls": 4,
            "conv_calls": 3,
            "log_tail_calls": 242,
            "log_tail_component_terms": 720,
            "peel_reduce_calls": 0,
            "pl_calls": 13,
            "pl_component_counts": [
              3,
              2,
              2,
              6,
              2,
              2,
              6,
              2,
              2,
              6,
              2,
              2,
              2
            ]
          },
          "local_raw_abs_max_m": 5.3290705182007514e-14,
          "local_raw_min_m": -5.3290705182007514e-14,
          "method": "new",
          "output_components": 2,
          "output_pl": 23.000962513655097,
          "prefix_max_components": 6,
          "step_post_components": [
            2,
            2,
            2,
            2
          ],
          "step_pre_components": [
            3,
            6,
            6,
            6
          ]
        },
        "peel": {
          "counts": {
            "a_scalar_roots": 0,
            "c_reduce_at_pl_calls": 0,
            "c_reduce_calls": 0,
            "conv_calls": 3,
            "log_tail_calls": 16,
            "log_tail_component_terms": 32,
            "peel_reduce_calls": 4,
            "pl_calls": 1,
            "pl_component_counts": [
              2
            ]
          },
          "diagnostic_counts": {
            "a_scalar_roots": 0,
            "c_reduce_at_pl_calls": 0,
            "c_reduce_calls": 0,
            "conv_calls": 3,
            "log_tail_calls": 79,
            "log_tail_component_terms": 158,
            "peel_reduce_calls": 4,
            "pl_calls": 5,
            "pl_component_counts": [
              2,
              2,
              2,
              2,
              2
            ]
          },
          "local_raw_abs_max_m": 0.0,
          "local_raw_min_m": null,
          "method": "peel",
          "output_components": 2,
          "output_pl": 119.62638242502601,
          "prefix_max_components": 6,
          "step_post_components": [
            2,
            2,
            2,
            2
          ],
          "step_pre_components": [
            3,
            6,
            6,
            6
          ]
        },
        "terminal": {
          "counts": {
            "a_scalar_roots": 1,
            "c_reduce_at_pl_calls": 1,
            "c_reduce_calls": 0,
            "conv_calls": 3,
            "log_tail_calls": 59,
            "log_tail_component_terms": 1461,
            "peel_reduce_calls": 0,
            "pl_calls": 3,
            "pl_component_counts": [
              81,
              2,
              2
            ]
          },
          "large_prefix_pl": 18.267694425207523,
          "local_raw_abs_max_m": null,
          "method": "terminal",
          "output_components": 2,
          "output_pl": 18.267694434042834,
          "output_pl_calls": 1,
          "prefix_max_components": 81,
          "raw_output_pl": 18.2676944252076,
          "raw_pl_calls": 1,
          "reducer_large_pl_calls": 0,
          "reducer_pl_calls": 0,
          "step_post_components": [
            3,
            9,
            27,
            81
          ],
          "step_pre_components": [
            3,
            9,
            27,
            81
          ]
        }
      },
      "source_acceptance": {
        "all_methods_complete": true,
        "all_models_finite_mass": true,
        "all_reduced_outputs_leq2": true,
        "boundary_case_count": 8,
        "boundary_errors": 0,
        "full_chain_gap_tol_m": 1e-08,
        "heldout_case_count": 12,
        "heldout_completed": 12,
        "heldout_new_min_gap": 0.2609363631146806,
        "heldout_peel_min_gap": 2.0403571225640675,
        "heldout_terminal_min_gap": 7.105427357601002e-15,
        "local_raw_residual_tol_m": 1e-08,
        "main_case_count": 48,
        "main_new_min_gap": 0.07627184742177917,
        "main_new_underbound_count_tol_1e-8": 0,
        "main_peel_min_gap": 10.159790501697216,
        "main_peel_underbound_count_tol_1e-8": 0,
        "main_terminal_min_gap": 1.2011724948024494e-11,
        "main_terminal_underbound_count_tol_1e-8": 0,
        "max_independent_erfc_PL_error_m": 6.110667527536862e-13,
        "max_terminal_raw_PL_gap_m": 2.7000623958883807e-13,
        "min_local_raw_PL_residual_m": -4.476419235288631e-13,
        "terminal_raw_PL_tol_m": 1e-08
      }
    },
    "proof_check_rows": 9,
    "provenance_boundary": {
      "kind": "paper_owned_synthetic",
      "packaging": "posthoc",
      "real_navigation_experiment": "deferred",
      "source": "local"
    },
    "same_budget_m2_comparison": {
      "case_count": 16,
      "m2_merge_minus_seqC_gap_max_m": 27961.55204196758,
      "m2_merge_minus_seqC_gap_min_m": 7.94873684902975,
      "seqC_tighter_count": 16
    },
    "scope": "accepted C proof + 68-case system + optional same-budget 16-case supplement",
    "supplement_known_answer_checks": {
      "note": "The two-point example only shows prescribed-point equality is not by itself a full-axis tail theorem; it is not a reproduction of Hu's complete algorithm.",
      "single_gaussian_cf_exact_pass": true,
      "single_gaussian_cf_tail_abs_error": 1.6365788271696354e-16,
      "single_gaussian_direct_erfc_error_m": 7.105427357601002e-15,
      "single_gaussian_direct_erfc_pass": true,
      "single_gaussian_upper_PL_gap_m": 9.272285339534392e-08,
      "single_gaussian_upper_PL_not_lower": true,
      "two_component_no_reduce_pass": true,
      "two_point_constraint_only_insufficient": true,
      "two_point_constraint_only_min_tail_gap": -0.0347254647942038,
      "two_point_matched_sigma": 1.225412697777128,
      "two_point_matching_x0": 2.0,
      "zero_projection_PL_gap_m": 0.0,
      "zero_projection_pass": true
    },
    "system_acceptance": {
      "all_methods_complete": true,
      "all_models_finite_mass": true,
      "all_reduced_outputs_leq2": true,
      "boundary_case_count": 8,
      "boundary_errors": 0,
      "full_chain_gap_tol_m": 1e-08,
      "heldout_case_count": 12,
      "heldout_completed": 12,
      "heldout_new_min_gap": 0.2609363631146806,
      "heldout_peel_min_gap": 2.0403571225640675,
      "heldout_terminal_min_gap": 7.105427357601002e-15,
      "local_raw_residual_tol_m": 1e-08,
      "main_case_count": 48,
      "main_new_min_gap": 0.07627184742177917,
      "main_new_underbound_count_tol_1e-8": 0,
      "main_peel_min_gap": 10.159790501697216,
      "main_peel_underbound_count_tol_1e-8": 0,
      "main_terminal_min_gap": 1.2011724948024494e-11,
      "main_terminal_underbound_count_tol_1e-8": 0,
      "max_independent_erfc_PL_error_m": 6.110667527536862e-13,
      "max_terminal_raw_PL_gap_m": 2.7000623958883807e-13,
      "min_local_raw_PL_residual_m": -4.476419235288631e-13,
      "terminal_raw_PL_tol_m": 1e-08
    },
    "system_key_results": {
      "all_reduced_outputs_leq2": true,
      "max_independent_erfc_PL_error_m": 6.110667527536862e-13,
      "underbound_count_peel": 0,
      "underbound_count_seqnew": 0,
      "underbound_count_terminal": 0,
      "worst_seq_exact_case": {
        "N": 12,
        "alpha": 1e-07,
        "family": "wide_tail"
      },
      "worst_seq_exact_ratio": 2.2262688163734436
    }
  },
  "transforms": [
    "copy accepted JSON acceptance/check fields",
    "compute recorded maximum sequential/exact ratio and m2-minus-C PL gaps by deterministic arithmetic",
    "render fixed scope table from the recorded values; no new experiment"
  ]
}


==> anc/taes-benchmark-supplement-2026-10-27.json <==
{
  "config": {
    "families": [
      "ordinary",
      "wide_tail"
    ],
    "mixtures": {
      "ordinary": [
        [
          0.99,
          1.0
        ],
        [
          0.00999999,
          3.0
        ],
        [
          1E-8,
          12.0
        ]
      ],
      "wide_tail": [
        [
          0.99,
          1.0
        ],
        [
          0.00999999,
          3.0
        ],
        [
          1E-8,
          50.0
        ]
      ]
    },
    "geometries": [
      "strong",
      "weak"
    ],
    "N": [
      8,
      12
    ],
    "alpha": [
      1E-7,
      1E-9
    ],
    "independence": "independent scalar centered mixtures; convolution variance adds; no cross-satellite covariance",
    "risk_semantics": "single-epoch fault-free two-sided alpha for this scalar PL diagnostic; not a system-level P_HMI/continuity allocation",
    "gao_selection": "m=2 best contiguous split by final PL; m=10 greedy pair with smallest tail increment at reducer-input x_alpha; both are explicit benchmark choices, not Gao-specified",
    "cf_formula": "central mass x/L + 2/pi sum(phi_k sin(pi k x/L)/k); two-sided tail=1-central; upper diagnostic adds alias+spectral+64eps margin",
    "timing": "three repetitions with rotated method order; wall/CPU include method construction and final PL, exclude independent checks",
    "scope": "supplement only; does not alter accepted 68-case matrix"
  },
  "environment": {
    "python": "3.11.15 (main, Aug  7 2026, 02:15:53) [Clang 22.1.3 ]",
    "numpy": "2.4.2",
    "scipy": "1.17.1",
    "mpmath": "1.3.0",
    "platform": "macOS-15.5-arm64-arm-64bit"
  },
  "cases": [
    {
      "family": "ordinary",
      "geometry": "strong",
      "N": 8,
      "alpha": 1E-7,
      "geometry_data": {
        "G": [
          [
            0.9474374591188377,
            0.08289003707270437,
            0.3090169943749474,
            1.0
          ],
          [
            0.5147106960353871,
            0.5519596451433746,
            0.6560590289905073,
            1.0
          ],
          [
            -0.02376002692908113,
            0.45336832153790013,
            0.8910065241883679,
            1.0
          ],
          [
            -0.6924421219048029,
            0.5607285742301801,
            0.4539904997395468,
            1.0
          ],
          [
            -0.6141617549148025,
            -0.04294637353882371,
            0.788010753606722,
            1.0
          ],
          [
            -0.18083437601081143,
            -0.20802615310236228,
            0.9612616959383189,
            1.0
          ],
          [
            0.057830737662829076,
            -0.8270180786955804,
            0.5591929034707469,
            1.0
          ],
          [
            0.3938067591356943,
            -0.35458519859760435,
            0.848048096156426,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            0.3084176773347475,
            0.2529453782646739,
            0.08460059766903762,
            -0.39460728999885875,
            -0.3926913639660559,
            0.03936594707681907,
            -0.09570280512697933,
            0.1976718587466167
          ],
          [
            -0.008957621026632574,
            0.3906754325239096,
            0.2881364758197107,
            0.22079204575707595,
            -0.06536725496111132,
            -0.12476897816835883,
            -0.5366181433798397,
            -0.16389195656475355
          ],
          [
            -0.8704202246662877,
            0.3311165922434877,
            0.6477248992805359,
            -0.8323870271850808,
            -0.09831066952926021,
            0.7950334317722257,
            -0.4938204808952767,
            0.5210634789796601
          ],
          [
            0.7294522718455533,
            -0.12146612793439956,
            -0.34267841360865287,
            0.6778703900413481,
            0.2623665999256117,
            -0.40317185227273916,
            0.4671322298051364,
            -0.2695050978018607
          ]
        ],
        "s_raw": [
          -0.8704202246662877,
          0.3311165922434877,
          0.6477248992805359,
          -0.8323870271850808,
          -0.09831066952926021,
          0.7950334317722257,
          -0.4938204808952767,
          0.5210634789796601
        ],
        "s_used": [
          -0.8704202246662877,
          0.3311165922434877,
          0.6477248992805359,
          -0.8323870271850808,
          -0.09831066952926021,
          0.7950334317722257,
          -0.4938204808952767,
          0.5210634789796601
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 6.439293542825908E-15,
        "condition_number_GtWG": 60.49610503181781
      },
      "methods": {
        "exact": {
          "final_PL": 14.43242438774705,
          "final_components": 6561
        },
        "sequential_C": {
          "final_PL": 17.72930490252902,
          "gap_vs_exact": 3.2968805147819698,
          "final_components": 2
        },
        "peel": {
          "final_PL": 113.04628351066732,
          "gap_vs_exact": 98.61385912292027,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 28.45281207244018,
          "gap_vs_exact": 14.020387684693132,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 15.0587758368798,
          "gap_vs_exact": 0.6263514491327502,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 14.432424385796322,
          "cf_PL_upper": 14.43242450063378,
          "cf_tail_at_exact_PL_raw": 9.999999983634211E-8,
          "cf_tail_at_exact_PL_upper": 1.0000001404719684E-7,
          "exact_tail_at_exact_PL": 1E-7,
          "pl_gap_cf_raw_minus_exact": -1.950727579469458E-9,
          "pl_gap_cf_upper_minus_exact": 1.1288673107401337E-7,
          "tail_gap_at_exact_PL_raw": -1.6365788271696354E-16,
          "tail_gap_at_exact_PL_upper": 1.404719684571993E-14,
          "L": 212.53196697638128,
          "K": 2048,
          "vmin": 3.13679423519789,
          "vmax": 451.69836986849623,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 0.0,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 1.7763568394002505E-15,
        "sequential_C": -2.4868995751603507E-14,
        "peel": 1.4210854715202004E-14,
        "gao_upward_m2": 7.105427357601002E-15,
        "gao_upward_m10": -2.2382096176443156E-13
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.0032610000343993306,
          "cpu_s": 0.0031950000000000034
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.008508875034749508,
          "cpu_s": 0.008438000000000001
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.03063495794776827,
          "cpu_s": 0.030239000000000016
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.016550417058169842,
          "cpu_s": 0.016488999999999976
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.000656000105664134,
          "cpu_s": 0.0006559999999999899
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.008022541995160282,
          "cpu_s": 0.008023000000000002
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.0296968329930678,
          "cpu_s": 0.029522999999999966
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.016808707965537906,
          "cpu_s": 0.016791
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0006914580008015037,
          "cpu_s": 0.0006909999999999972
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.0028798329876735806,
          "cpu_s": 0.002880999999999967
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.034160666982643306,
          "cpu_s": 0.03347
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.019286875030957162,
          "cpu_s": 0.019075999999999982
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.001535083050839603,
          "cpu_s": 0.0013050000000000006
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.0032317499862983823,
          "cpu_s": 0.003193999999999919
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.008475417038425803,
          "cpu_s": 0.008353999999999973
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "ordinary",
      "geometry": "strong",
      "N": 8,
      "alpha": 1E-9,
      "geometry_data": {
        "G": [
          [
            0.9474374591188377,
            0.08289003707270437,
            0.3090169943749474,
            1.0
          ],
          [
            0.5147106960353871,
            0.5519596451433746,
            0.6560590289905073,
            1.0
          ],
          [
            -0.02376002692908113,
            0.45336832153790013,
            0.8910065241883679,
            1.0
          ],
          [
            -0.6924421219048029,
            0.5607285742301801,
            0.4539904997395468,
            1.0
          ],
          [
            -0.6141617549148025,
            -0.04294637353882371,
            0.788010753606722,
            1.0
          ],
          [
            -0.18083437601081143,
            -0.20802615310236228,
            0.9612616959383189,
            1.0
          ],
          [
            0.057830737662829076,
            -0.8270180786955804,
            0.5591929034707469,
            1.0
          ],
          [
            0.3938067591356943,
            -0.35458519859760435,
            0.848048096156426,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            0.3084176773347475,
            0.2529453782646739,
            0.08460059766903762,
            -0.39460728999885875,
            -0.3926913639660559,
            0.03936594707681907,
            -0.09570280512697933,
            0.1976718587466167
          ],
          [
            -0.008957621026632574,
            0.3906754325239096,
            0.2881364758197107,
            0.22079204575707595,
            -0.06536725496111132,
            -0.12476897816835883,
            -0.5366181433798397,
            -0.16389195656475355
          ],
          [
            -0.8704202246662877,
            0.3311165922434877,
            0.6477248992805359,
            -0.8323870271850808,
            -0.09831066952926021,
            0.7950334317722257,
            -0.4938204808952767,
            0.5210634789796601
          ],
          [
            0.7294522718455533,
            -0.12146612793439956,
            -0.34267841360865287,
            0.6778703900413481,
            0.2623665999256117,
            -0.40317185227273916,
            0.4671322298051364,
            -0.2695050978018607
          ]
        ],
        "s_raw": [
          -0.8704202246662877,
          0.3311165922434877,
          0.6477248992805359,
          -0.8323870271850808,
          -0.09831066952926021,
          0.7950334317722257,
          -0.4938204808952767,
          0.5210634789796601
        ],
        "s_used": [
          -0.8704202246662877,
          0.3311165922434877,
          0.6477248992805359,
          -0.8323870271850808,
          -0.09831066952926021,
          0.7950334317722257,
          -0.4938204808952767,
          0.5210634789796601
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 6.439293542825908E-15,
        "condition_number_GtWG": 60.49610503181781
      },
      "methods": {
        "exact": {
          "final_PL": 21.89628375263019,
          "final_components": 6561
        },
        "sequential_C": {
          "final_PL": 24.484709061490044,
          "gap_vs_exact": 2.588425308859854,
          "final_components": 2
        },
        "peel": {
          "final_PL": 129.65682712933045,
          "gap_vs_exact": 107.76054337670027,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 52.07028195997188,
          "gap_vs_exact": 30.17399820734169,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 23.03161379106856,
          "gap_vs_exact": 1.1353300384383687,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 21.896284262596186,
          "cf_PL_upper": 21.896338209088743,
          "cf_tail_at_exact_PL_raw": 1.0000001937626735E-9,
          "cf_tail_at_exact_PL_upper": 1.000014404617404E-9,
          "exact_tail_at_exact_PL": 1E-9,
          "pl_gap_cf_raw_minus_exact": 5.099659965424053E-7,
          "pl_gap_cf_upper_minus_exact": 0.000054456458553175935,
          "tail_gap_at_exact_PL_raw": 1.9376267339932444E-16,
          "tail_gap_at_exact_PL_upper": 1.440461740390417E-14,
          "L": 212.53196697638128,
          "K": 2048,
          "vmin": 3.13679423519789,
          "vmax": 451.69836986849623,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 0.0,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 1.4210854715202004E-14,
        "sequential_C": 1.4210854715202004E-14,
        "peel": 5.684341886080802E-14,
        "gao_upward_m2": 1.4210854715202004E-14,
        "gao_upward_m10": 7.105427357601002E-15
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.00483354099560529,
          "cpu_s": 0.004765000000000019
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.00999666703864932,
          "cpu_s": 0.009812000000000043
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.03761304100044072,
          "cpu_s": 0.03695499999999996
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.020133749931119382,
          "cpu_s": 0.020127000000000006
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.0008089579641819,
          "cpu_s": 0.0008090000000000597
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.009385625016875565,
          "cpu_s": 0.009287000000000045
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.03393566608428955,
          "cpu_s": 0.03360999999999992
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.019921833998523653,
          "cpu_s": 0.01988000000000001
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0007991250604391098,
          "cpu_s": 0.0008000000000000229
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.004936874960549176,
          "cpu_s": 0.004754000000000036
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.035365000017918646,
          "cpu_s": 0.03494300000000006
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.020547040970996022,
          "cpu_s": 0.020377999999999896
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0007673329673707485,
          "cpu_s": 0.0007669999999999622
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.004166916944086552,
          "cpu_s": 0.00411499999999998
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.010765666025690734,
          "cpu_s": 0.010469000000000062
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "ordinary",
      "geometry": "strong",
      "N": 12,
      "alpha": 1E-7,
      "geometry_data": {
        "G": [
          [
            0.9474374591188377,
            0.08289003707270437,
            0.3090169943749474,
            1.0
          ],
          [
            0.5147106960353871,
            0.5519596451433746,
            0.6560590289905073,
            1.0
          ],
          [
            -0.02376002692908113,
            0.45336832153790013,
            0.8910065241883679,
            1.0
          ],
          [
            -0.6924421219048029,
            0.5607285742301801,
            0.4539904997395468,
            1.0
          ],
          [
            -0.6141617549148025,
            -0.04294637353882371,
            0.788010753606722,
            1.0
          ],
          [
            -0.18083437601081143,
            -0.20802615310236228,
            0.9612616959383189,
            1.0
          ],
          [
            0.057830737662829076,
            -0.8270180786955804,
            0.5591929034707469,
            1.0
          ],
          [
            0.3938067591356943,
            -0.35458519859760435,
            0.848048096156426,
            1.0
          ],
          [
            0.8186547525274064,
            0.43528645319331577,
            0.374606593415912,
            1.0
          ],
          [
            0.16499033606218433,
            0.6617400940958805,
            0.7313537016191705,
            1.0
          ],
          [
            -0.34082817364639073,
            0.11074178664880156,
            0.9335804264972017,
            1.0
          ],
          [
            -0.30365511852096394,
            -0.7153666293621048,
            0.6293203910498374,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            0.21026838325903807,
            0.15774081228564463,
            0.05057650622612998,
            -0.40472019552353466,
            -0.32475433782922125,
            0.08582393596462821,
            -0.01978327071641398,
            0.21162863559195644,
            0.15195271529714235,
            0.027262670139186772,
            -0.0321093277464616,
            -0.11388652694809434
          ],
          [
            -0.09108359868989284,
            0.1734683207948162,
            0.14432464223356423,
            0.19073922828048173,
            0.00007647998516942379,
            -0.10814702776923009,
            -0.336350072867191,
            -0.1536564098679235,
            0.11706173861026903,
            0.25156132551094235,
            0.03917471550992857,
            -0.22716934173093403
          ],
          [
            -0.5364162416483779,
            0.2610429822609934,
            0.4621847835716905,
            -0.8014610362189196,
            -0.18238235942327888,
            0.6474562605216991,
            -0.28178407042445275,
            0.500820274046064,
            -0.41246126469514116,
            0.23458824459438396,
            0.37948485400143506,
            -0.2710724265860927
          ],
          [
            0.4505093920189179,
            -0.11769638104618499,
            -0.25206147402656975,
            0.6211009520509094,
            0.26661786995574643,
            -0.34062789836409735,
            0.2930466274744425,
            -0.28025893493636556,
            0.3558426796971602,
            -0.09275280097787333,
            -0.17847691042260788,
            0.27475687857652037
          ]
        ],
        "s_raw": [
          -0.5364162416483779,
          0.2610429822609934,
          0.4621847835716905,
          -0.8014610362189196,
          -0.18238235942327888,
          0.6474562605216991,
          -0.28178407042445275,
          0.500820274046064,
          -0.41246126469514116,
          0.23458824459438396,
          0.37948485400143506,
          -0.2710724265860927
        ],
        "s_used": [
          -0.5364162416483779,
          0.2610429822609934,
          0.4621847835716905,
          -0.8014610362189196,
          -0.18238235942327888,
          0.6474562605216991,
          -0.28178407042445275,
          0.500820274046064,
          -0.41246126469514116,
          0.23458824459438396,
          0.37948485400143506,
          -0.2710724265860927
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 4.718447854656915E-15,
        "condition_number_GtWG": 73.69742345613987
      },
      "methods": {
        "exact": {
          "final_PL": 12.540462568258043,
          "final_components": 531441
        },
        "sequential_C": {
          "final_PL": 15.083879010008866,
          "gap_vs_exact": 2.543416441750823,
          "final_components": 2
        },
        "peel": {
          "final_PL": 99.14894115637505,
          "gap_vs_exact": 86.60847858811701,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 25.152858548918235,
          "gap_vs_exact": 12.612395980660192,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 13.41218856024396,
          "gap_vs_exact": 0.871725991985917,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 12.540462568031725,
          "cf_PL_upper": 12.540462663425382,
          "cf_tail_at_exact_PL_raw": 9.999999983634211E-8,
          "cf_tail_at_exact_PL_upper": 1.0000001404719684E-7,
          "exact_tail_at_exact_PL": 1E-7,
          "pl_gap_cf_raw_minus_exact": -2.263185194806283E-10,
          "pl_gap_cf_upper_minus_exact": 9.516733889824991E-8,
          "tail_gap_at_exact_PL_raw": -1.6365788271696354E-16,
          "tail_gap_at_exact_PL_upper": 1.404719684571993E-14,
          "L": 187.33731454019977,
          "K": 2048,
          "vmin": 2.437171487439844,
          "vmax": 350.9526941913375,
          "alias_bound_two_sided": 1.5239706048321166E-23,
          "spectral_bound": 0.0,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 2.7711166694643907E-13,
        "sequential_C": 1.7763568394002505E-15,
        "peel": 1.4210854715202004E-14,
        "gao_upward_m2": 3.552713678800501E-15,
        "gao_upward_m10": 1.7763568394002505E-15
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.312225415953435,
          "cpu_s": 0.296678
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.015703125041909516,
          "cpu_s": 0.01531500000000019
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.07816441706381738,
          "cpu_s": 0.0748789999999997
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.03795620903838426,
          "cpu_s": 0.03720300000000032
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.001653541112318635,
          "cpu_s": 0.0016529999999996825
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.015186875010840595,
          "cpu_s": 0.014896999999999938
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.05714966601226479,
          "cpu_s": 0.05697600000000014
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.03122054203413427,
          "cpu_s": 0.03100399999999981
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.001390957972034812,
          "cpu_s": 0.0013919999999996158
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.2363655410008505,
          "cpu_s": 0.2341120000000001
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.053029291913844645,
          "cpu_s": 0.05271200000000009
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.03187112498562783,
          "cpu_s": 0.031712000000000184
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0013847500085830688,
          "cpu_s": 0.0013849999999999696
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.23946841701399535,
          "cpu_s": 0.2356480000000003
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.01222495804540813,
          "cpu_s": 0.012224000000000235
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "ordinary",
      "geometry": "strong",
      "N": 12,
      "alpha": 1E-9,
      "geometry_data": {
        "G": [
          [
            0.9474374591188377,
            0.08289003707270437,
            0.3090169943749474,
            1.0
          ],
          [
            0.5147106960353871,
            0.5519596451433746,
            0.6560590289905073,
            1.0
          ],
          [
            -0.02376002692908113,
            0.45336832153790013,
            0.8910065241883679,
            1.0
          ],
          [
            -0.6924421219048029,
            0.5607285742301801,
            0.4539904997395468,
            1.0
          ],
          [
            -0.6141617549148025,
            -0.04294637353882371,
            0.788010753606722,
            1.0
          ],
          [
            -0.18083437601081143,
            -0.20802615310236228,
            0.9612616959383189,
            1.0
          ],
          [
            0.057830737662829076,
            -0.8270180786955804,
            0.5591929034707469,
            1.0
          ],
          [
            0.3938067591356943,
            -0.35458519859760435,
            0.848048096156426,
            1.0
          ],
          [
            0.8186547525274064,
            0.43528645319331577,
            0.374606593415912,
            1.0
          ],
          [
            0.16499033606218433,
            0.6617400940958805,
            0.7313537016191705,
            1.0
          ],
          [
            -0.34082817364639073,
            0.11074178664880156,
            0.9335804264972017,
            1.0
          ],
          [
            -0.30365511852096394,
            -0.7153666293621048,
            0.6293203910498374,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            0.21026838325903807,
            0.15774081228564463,
            0.05057650622612998,
            -0.40472019552353466,
            -0.32475433782922125,
            0.08582393596462821,
            -0.01978327071641398,
            0.21162863559195644,
            0.15195271529714235,
            0.027262670139186772,
            -0.0321093277464616,
            -0.11388652694809434
          ],
          [
            -0.09108359868989284,
            0.1734683207948162,
            0.14432464223356423,
            0.19073922828048173,
            0.00007647998516942379,
            -0.10814702776923009,
            -0.336350072867191,
            -0.1536564098679235,
            0.11706173861026903,
            0.25156132551094235,
            0.03917471550992857,
            -0.22716934173093403
          ],
          [
            -0.5364162416483779,
            0.2610429822609934,
            0.4621847835716905,
            -0.8014610362189196,
            -0.18238235942327888,
            0.6474562605216991,
            -0.28178407042445275,
            0.500820274046064,
            -0.41246126469514116,
            0.23458824459438396,
            0.37948485400143506,
            -0.2710724265860927
          ],
          [
            0.4505093920189179,
            -0.11769638104618499,
            -0.25206147402656975,
            0.6211009520509094,
            0.26661786995574643,
            -0.34062789836409735,
            0.2930466274744425,
            -0.28025893493636556,
            0.3558426796971602,
            -0.09275280097787333,
            -0.17847691042260788,
            0.27475687857652037
          ]
        ],
        "s_raw": [
          -0.5364162416483779,
          0.2610429822609934,
          0.4621847835716905,
          -0.8014610362189196,
          -0.18238235942327888,
          0.6474562605216991,
          -0.28178407042445275,
          0.500820274046064,
          -0.41246126469514116,
          0.23458824459438396,
          0.37948485400143506,
          -0.2710724265860927
        ],
        "s_used": [
          -0.5364162416483779,
          0.2610429822609934,
          0.4621847835716905,
          -0.8014610362189196,
          -0.18238235942327888,
          0.6474562605216991,
          -0.28178407042445275,
          0.500820274046064,
          -0.41246126469514116,
          0.23458824459438396,
          0.37948485400143506,
          -0.2710724265860927
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 4.718447854656915E-15,
        "condition_number_GtWG": 73.69742345613987
      },
      "methods": {
        "exact": {
          "final_PL": 18.023381644495537,
          "final_components": 531441
        },
        "sequential_C": {
          "final_PL": 20.41267109791629,
          "gap_vs_exact": 2.389289453420755,
          "final_components": 2
        },
        "peel": {
          "final_PL": 113.71746796395317,
          "gap_vs_exact": 95.69408631945763,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 47.57518475579521,
          "gap_vs_exact": 29.551803111299677,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 19.652298944627663,
          "gap_vs_exact": 1.6289173001321267,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 18.02338124432373,
          "cf_PL_upper": 18.023427728430647,
          "cf_tail_at_exact_PL_raw": 1.0000001937626735E-9,
          "cf_tail_at_exact_PL_upper": 1.000014404617404E-9,
          "exact_tail_at_exact_PL": 1E-9,
          "pl_gap_cf_raw_minus_exact": -4.001718068025184E-7,
          "pl_gap_cf_upper_minus_exact": 0.000046083935110630136,
          "tail_gap_at_exact_PL_raw": 1.9376267339932444E-16,
          "tail_gap_at_exact_PL_upper": 1.440461740390417E-14,
          "L": 187.33731454019977,
          "K": 2048,
          "vmin": 2.437171487439844,
          "vmax": 350.9526941913375,
          "alias_bound_two_sided": 1.5239706048321166E-23,
          "spectral_bound": 0.0,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 0.0,
        "sequential_C": 3.197442310920451E-14,
        "peel": 2.842170943040401E-14,
        "gao_upward_m2": 7.105427357601002E-15,
        "gao_upward_m10": 3.552713678800501E-15
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.33124466601293534,
          "cpu_s": 0.3106180000000007
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.021272624959237874,
          "cpu_s": 0.019235000000000113
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.06510316696949303,
          "cpu_s": 0.0621710000000002
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.03576516697648913,
          "cpu_s": 0.03491899999999948
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.0017516249790787697,
          "cpu_s": 0.0017519999999997538
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.0173230420332402,
          "cpu_s": 0.016941999999999346
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.061754124937579036,
          "cpu_s": 0.06079800000000013
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.0436779580777511,
          "cpu_s": 0.04160800000000009
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0015276659978553653,
          "cpu_s": 0.001528000000000418
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.3776154170045629,
          "cpu_s": 0.34858800000000034
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.06884754204656929,
          "cpu_s": 0.067361
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.05591987504158169,
          "cpu_s": 0.0502539999999998
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.001724374946206808,
          "cpu_s": 0.001679000000000208
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.4455948749091476,
          "cpu_s": 0.4013410000000004
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.03314520791172981,
          "cpu_s": 0.028656999999999933
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "ordinary",
      "geometry": "weak",
      "N": 8,
      "alpha": 1E-7,
      "geometry_data": {
        "G": [
          [
            0.8528685319524433,
            0.1503837331804353,
            0.49999999999999994,
            1.0
          ],
          [
            0.8348387568084681,
            0.15925401006868023,
            0.5269557954966776,
            1.0
          ],
          [
            0.8547852099579332,
            0.17701750710653327,
            0.4878596591387327,
            1.0
          ],
          [
            0.8243139823674739,
            0.18274601023281542,
            0.5358267949789967,
            1.0
          ],
          [
            0.8364435486329931,
            0.19926896125726418,
            0.5105429179116057,
            1.0
          ],
          [
            0.8134031138932316,
            0.20431274029461466,
            0.5446390350150271,
            1.0
          ],
          [
            0.8390336133244347,
            0.22481837911284913,
            0.4954586684324075,
            1.0
          ],
          [
            0.8239155960692987,
            0.23314461332768974,
            0.5165333288666418,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            -431.71929434591874,
            71.35299774508672,
            74.28947735114266,
            188.8299231128388,
            740.2323686596523,
            -257.0314456896864,
            -107.4220525204394,
            -278.53197431222503
          ],
          [
            -105.8172185777174,
            10.574862763816471,
            15.752677430184088,
            41.66803543639109,
            170.3247235635129,
            -56.307147223442826,
            -18.548646924939238,
            -57.64728646770287
          ],
          [
            -270.1564659704682,
            49.57692883892045,
            37.11455244466492,
            121.74281377772691,
            451.2969622769636,
            -145.85457740830242,
            -72.83012449296658,
            -170.89008946626222
          ],
          [
            519.917083671211,
            -86.99958837848466,
            -84.04447251588357,
            -228.21277807345535,
            -882.7877350465087,
            300.6071384804858,
            130.8542109050864,
            331.66614095701084
          ]
        ],
        "s_raw": [
          -270.1564659704682,
          49.57692883892045,
          37.11455244466492,
          121.74281377772691,
          451.2969622769636,
          -145.85457740830242,
          -72.83012449296658,
          -170.89008946626222
        ],
        "s_used": [
          -270.1564659704682,
          49.57692883892045,
          37.11455244466492,
          121.74281377772691,
          451.2969622769636,
          -145.85457740830242,
          -72.83012449296658,
          -170.89008946626222
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 1.51180756802205E-9,
        "condition_number_GtWG": 36376901.88234337
      },
      "methods": {
        "exact": {
          "final_PL": 6266.731900755529,
          "final_components": 6561
        },
        "sequential_C": {
          "final_PL": 6866.520079557557,
          "gap_vs_exact": 599.7881788020286,
          "final_components": 2
        },
        "peel": {
          "final_PL": 37805.17934872722,
          "gap_vs_exact": 31538.447447971696,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 9519.020067975463,
          "gap_vs_exact": 3252.2881672199346,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 6491.93757751168,
          "gap_vs_exact": 225.20567675615075,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 6266.731900521089,
          "cf_PL_upper": 6266.731946413418,
          "cf_tail_at_exact_PL_raw": 1.0000000005838672E-7,
          "cf_tail_at_exact_PL_upper": 1.0000001426924145E-7,
          "exact_tail_at_exact_PL": 1E-7,
          "pl_gap_cf_raw_minus_exact": -2.3443953978130594E-7,
          "pl_gap_cf_upper_minus_exact": 0.000045657889131689444,
          "tail_gap_at_exact_PL_raw": 5.838672220806777E-17,
          "tail_gap_at_exact_PL_upper": 1.426924145064496E-14,
          "L": 71103.55396801264,
          "K": 2048,
          "vmin": 351091.34631125594,
          "vmax": 50557153.86882085,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 0.0,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 0.0,
        "sequential_C": 9.094947017729282E-13,
        "peel": 0.0,
        "gao_upward_m2": 3.637978807091713E-12,
        "gao_upward_m10": 4.547473508864641E-12
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.011783999972976744,
          "cpu_s": 0.01160300000000003
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.028959957999177277,
          "cpu_s": 0.025329000000000157
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.10740604193415493,
          "cpu_s": 0.0876790000000005
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.038364917039871216,
          "cpu_s": 0.03684900000000013
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.0035299579612910748,
          "cpu_s": 0.003090999999999511
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.020225999993272126,
          "cpu_s": 0.019573000000000285
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.07708770805038512,
          "cpu_s": 0.07519000000000009
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.03466008394025266,
          "cpu_s": 0.03373800000000049
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.002239708905108273,
          "cpu_s": 0.002048000000000272
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.009514833916909993,
          "cpu_s": 0.009263999999999939
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.10388900001998991,
          "cpu_s": 0.09096700000000002
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.04138900001998991,
          "cpu_s": 0.03897800000000018
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0016438750317320228,
          "cpu_s": 0.0014500000000001734
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.0077907920349389315,
          "cpu_s": 0.00772399999999962
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.021123707992956042,
          "cpu_s": 0.020239000000000118
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "ordinary",
      "geometry": "weak",
      "N": 8,
      "alpha": 1E-9,
      "geometry_data": {
        "G": [
          [
            0.8528685319524433,
            0.1503837331804353,
            0.49999999999999994,
            1.0
          ],
          [
            0.8348387568084681,
            0.15925401006868023,
            0.5269557954966776,
            1.0
          ],
          [
            0.8547852099579332,
            0.17701750710653327,
            0.4878596591387327,
            1.0
          ],
          [
            0.8243139823674739,
            0.18274601023281542,
            0.5358267949789967,
            1.0
          ],
          [
            0.8364435486329931,
            0.19926896125726418,
            0.5105429179116057,
            1.0
          ],
          [
            0.8134031138932316,
            0.20431274029461466,
            0.5446390350150271,
            1.0
          ],
          [
            0.8390336133244347,
            0.22481837911284913,
            0.4954586684324075,
            1.0
          ],
          [
            0.8239155960692987,
            0.23314461332768974,
            0.5165333288666418,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            -431.71929434591874,
            71.35299774508672,
            74.28947735114266,
            188.8299231128388,
            740.2323686596523,
            -257.0314456896864,
            -107.4220525204394,
            -278.53197431222503
          ],
          [
            -105.8172185777174,
            10.574862763816471,
            15.752677430184088,
            41.66803543639109,
            170.3247235635129,
            -56.307147223442826,
            -18.548646924939238,
            -57.64728646770287
          ],
          [
            -270.1564659704682,
            49.57692883892045,
            37.11455244466492,
            121.74281377772691,
            451.2969622769636,
            -145.85457740830242,
            -72.83012449296658,
            -170.89008946626222
          ],
          [
            519.917083671211,
            -86.99958837848466,
            -84.04447251588357,
            -228.21277807345535,
            -882.7877350465087,
            300.6071384804858,
            130.8542109050864,
            331.66614095701084
          ]
        ],
        "s_raw": [
          -270.1564659704682,
          49.57692883892045,
          37.11455244466492,
          121.74281377772691,
          451.2969622769636,
          -145.85457740830242,
          -72.83012449296658,
          -170.89008946626222
        ],
        "s_used": [
          -270.1564659704682,
          49.57692883892045,
          37.11455244466492,
          121.74281377772691,
          451.2969622769636,
          -145.85457740830242,
          -72.83012449296658,
          -170.89008946626222
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 1.51180756802205E-9,
        "condition_number_GtWG": 36376901.88234337
      },
      "methods": {
        "exact": {
          "final_PL": 9093.154269329292,
          "final_components": 6561
        },
        "sequential_C": {
          "final_PL": 9399.862855438112,
          "gap_vs_exact": 306.7085861088199,
          "final_components": 2
        },
        "peel": {
          "final_PL": 43360.11278910121,
          "gap_vs_exact": 34266.95851977191,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 17057.767755951987,
          "gap_vs_exact": 7964.613486622695,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 9150.535249653623,
          "gap_vs_exact": 57.380980324331176,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 9093.154311769349,
          "cf_PL_upper": 9093.187677543983,
          "cf_tail_at_exact_PL_raw": 1.000000082740371E-9,
          "cf_tail_at_exact_PL_upper": 1.0000142935951015E-9,
          "exact_tail_at_exact_PL": 1E-9,
          "pl_gap_cf_raw_minus_exact": 0.000042440056859049946,
          "pl_gap_cf_upper_minus_exact": 0.03340821469100774,
          "tail_gap_at_exact_PL_raw": 8.274037093680878E-17,
          "tail_gap_at_exact_PL_upper": 1.4293595101441654E-14,
          "L": 71103.55396801264,
          "K": 2048,
          "vmin": 351091.34631125594,
          "vmax": 50557153.86882085,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 0.0,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 1.2732925824820995E-11,
        "sequential_C": 1.8189894035458565E-12,
        "peel": 1.0913936421275139E-10,
        "gao_upward_m2": 1.4551915228366852E-11,
        "gao_upward_m10": 1.8189894035458565E-12
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.012746750027872622,
          "cpu_s": 0.012578999999999674
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.03514920803718269,
          "cpu_s": 0.02441099999999974
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.11673954094294459,
          "cpu_s": 0.08770800000000012
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.046344708069227636,
          "cpu_s": 0.03973600000000044
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.0018900000723078847,
          "cpu_s": 0.0018900000000003914
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.02550791692920029,
          "cpu_s": 0.021268000000000065
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.09412804199382663,
          "cpu_s": 0.0834760000000001
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.038888499955646694,
          "cpu_s": 0.03686200000000017
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0014127090107649565,
          "cpu_s": 0.0013390000000006452
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.013652124907821417,
          "cpu_s": 0.012667000000000428
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.07974041695706546,
          "cpu_s": 0.07705900000000021
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.0331308749737218,
          "cpu_s": 0.03254200000000029
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0016991249285638332,
          "cpu_s": 0.001700000000000479
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.012926958035677671,
          "cpu_s": 0.01270700000000069
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.020047708065249026,
          "cpu_s": 0.01948400000000028
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "ordinary",
      "geometry": "weak",
      "N": 12,
      "alpha": 1E-7,
      "geometry_data": {
        "G": [
          [
            0.8528685319524433,
            0.1503837331804353,
            0.49999999999999994,
            1.0
          ],
          [
            0.8348387568084681,
            0.15925401006868023,
            0.5269557954966776,
            1.0
          ],
          [
            0.8547852099579332,
            0.17701750710653327,
            0.4878596591387327,
            1.0
          ],
          [
            0.8243139823674739,
            0.18274601023281542,
            0.5358267949789967,
            1.0
          ],
          [
            0.8364435486329931,
            0.19926896125726418,
            0.5105429179116057,
            1.0
          ],
          [
            0.8134031138932316,
            0.20431274029461466,
            0.5446390350150271,
            1.0
          ],
          [
            0.8390336133244347,
            0.22481837911284913,
            0.4954586684324075,
            1.0
          ],
          [
            0.8239155960692987,
            0.23314461332768974,
            0.5165333288666418,
            1.0
          ],
          [
            0.7996360632072363,
            0.23990231598279374,
            0.5504807400849955,
            1.0
          ],
          [
            0.8243362261844793,
            0.2567521431410094,
            0.5045276238150193,
            1.0
          ],
          [
            0.8056219896972957,
            0.2648750330074713,
            0.5299192642332049,
            1.0
          ],
          [
            0.8196669792452698,
            0.28223397465587335,
            0.49848773975383026,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            -167.57112455055352,
            -49.54365319645408,
            -1.2106944261047734,
            35.18041828620203,
            168.33240797722996,
            54.986462567264624,
            101.24124072552483,
            83.53490194676245,
            -67.04258005673617,
            25.409462412800398,
            -66.751991148015,
            -116.56485053775921
          ],
          [
            -46.842181476859395,
            -15.718337709034056,
            -1.540858757514439,
            7.7471512692395725,
            42.46697939742455,
            13.329017934853045,
            26.82650642392723,
            22.26219711865756,
            -15.843174105333608,
            9.181646237470586,
            -14.846083116409623,
            -27.022863216379957
          ],
          [
            -106.8804536599547,
            -27.62521634747283,
            -5.8681754488794855,
            24.77034538937579,
            101.78964104325358,
            40.01326023456578,
            58.00367787720697,
            51.00725793759879,
            -32.56875382828659,
            12.069512694808372,
            -39.363903331080515,
            -75.3471925610357
          ],
          [
            204.0306121774198,
            58.71789040554473,
            4.438522881894972,
            -43.51525078566398,
            -200.88100250712097,
            -68.9510481865496,
            -119.41707321888441,
            -100.18701086944564,
            75.8069581940919,
            -29.131257013960777,
            78.83605845250302,
            141.25260046997698
          ]
        ],
        "s_raw": [
          -106.8804536599547,
          -27.62521634747283,
          -5.8681754488794855,
          24.77034538937579,
          101.78964104325358,
          40.01326023456578,
          58.00367787720697,
          51.00725793759879,
          -32.56875382828659,
          12.069512694808372,
          -39.363903331080515,
          -75.3471925610357
        ],
        "s_used": [
          -106.8804536599547,
          -27.62521634747283,
          -5.8681754488794855,
          24.77034538937579,
          101.78964104325358,
          40.01326023456578,
          58.00367787720697,
          51.00725793759879,
          -32.56875382828659,
          12.069512694808372,
          -39.363903331080515,
          -75.3471925610357
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 4.3142645012039793E-10,
        "condition_number_GtWG": 6797029.978302126
      },
      "methods": {
        "exact": {
          "final_PL": 1680.8481752808261,
          "final_components": 531441
        },
        "sequential_C": {
          "final_PL": 1980.6963606051684,
          "gap_vs_exact": 299.84818532434224,
          "final_components": 2
        },
        "peel": {
          "final_PL": 12649.801880611012,
          "gap_vs_exact": 10968.953705330186,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 3189.815178015411,
          "gap_vs_exact": 1508.967002734585,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 1776.2151928291976,
          "gap_vs_exact": 95.36701754837145,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 1680.8481750713033,
          "cf_PL_upper": 1680.8481879632022,
          "cf_tail_at_exact_PL_raw": 9.999999961429751E-8,
          "cf_tail_at_exact_PL_upper": 1.0000001382515224E-7,
          "exact_tail_at_exact_PL": 1E-7,
          "pl_gap_cf_raw_minus_exact": -2.0952279555785935E-7,
          "pl_gap_cf_upper_minus_exact": 0.000012682376109296456,
          "tail_gap_at_exact_PL_raw": -3.8570248764199485E-16,
          "tail_gap_at_exact_PL_upper": 1.3825152240794899E-14,
          "L": 23757.594317433002,
          "K": 2048,
          "vmin": 39196.06164942534,
          "vmax": 5644232.877517249,
          "alias_bound_two_sided": 1.5239706048321166E-23,
          "spectral_bound": 0.0,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 3.637978807091713E-12,
        "sequential_C": 2.2737367544323206E-13,
        "peel": 3.637978807091713E-12,
        "gao_upward_m2": 0.0,
        "gao_upward_m10": 2.2737367544323206E-13
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.3550050409976393,
          "cpu_s": 0.3508180000000003
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.01927608298137784,
          "cpu_s": 0.018959999999999866
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.07142508297692984,
          "cpu_s": 0.07108900000000062
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.03637487499509007,
          "cpu_s": 0.03603500000000004
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.004312334000132978,
          "cpu_s": 0.003555000000000419
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.017447666032239795,
          "cpu_s": 0.01720200000000105
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.07180987508036196,
          "cpu_s": 0.07127700000000026
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.034481875016354024,
          "cpu_s": 0.0344060000000006
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.001796333002857864,
          "cpu_s": 0.0017959999999987986
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.3734353749314323,
          "cpu_s": 0.3622530000000008
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.07384783402085304,
          "cpu_s": 0.0732860000000013
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.055356541997753084,
          "cpu_s": 0.047908000000001394
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0016769170761108398,
          "cpu_s": 0.0016770000000008167
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.35021787497680634,
          "cpu_s": 0.3473569999999988
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.016745417029596865,
          "cpu_s": 0.01670599999999922
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "ordinary",
      "geometry": "weak",
      "N": 12,
      "alpha": 1E-9,
      "geometry_data": {
        "G": [
          [
            0.8528685319524433,
            0.1503837331804353,
            0.49999999999999994,
            1.0
          ],
          [
            0.8348387568084681,
            0.15925401006868023,
            0.5269557954966776,
            1.0
          ],
          [
            0.8547852099579332,
            0.17701750710653327,
            0.4878596591387327,
            1.0
          ],
          [
            0.8243139823674739,
            0.18274601023281542,
            0.5358267949789967,
            1.0
          ],
          [
            0.8364435486329931,
            0.19926896125726418,
            0.5105429179116057,
            1.0
          ],
          [
            0.8134031138932316,
            0.20431274029461466,
            0.5446390350150271,
            1.0
          ],
          [
            0.8390336133244347,
            0.22481837911284913,
            0.4954586684324075,
            1.0
          ],
          [
            0.8239155960692987,
            0.23314461332768974,
            0.5165333288666418,
            1.0
          ],
          [
            0.7996360632072363,
            0.23990231598279374,
            0.5504807400849955,
            1.0
          ],
          [
            0.8243362261844793,
            0.2567521431410094,
            0.5045276238150193,
            1.0
          ],
          [
            0.8056219896972957,
            0.2648750330074713,
            0.5299192642332049,
            1.0
          ],
          [
            0.8196669792452698,
            0.28223397465587335,
            0.49848773975383026,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            -167.57112455055352,
            -49.54365319645408,
            -1.2106944261047734,
            35.18041828620203,
            168.33240797722996,
            54.986462567264624,
            101.24124072552483,
            83.53490194676245,
            -67.04258005673617,
            25.409462412800398,
            -66.751991148015,
            -116.56485053775921
          ],
          [
            -46.842181476859395,
            -15.718337709034056,
            -1.540858757514439,
            7.7471512692395725,
            42.46697939742455,
            13.329017934853045,
            26.82650642392723,
            22.26219711865756,
            -15.843174105333608,
            9.181646237470586,
            -14.846083116409623,
            -27.022863216379957
          ],
          [
            -106.8804536599547,
            -27.62521634747283,
            -5.8681754488794855,
            24.77034538937579,
            101.78964104325358,
            40.01326023456578,
            58.00367787720697,
            51.00725793759879,
            -32.56875382828659,
            12.069512694808372,
            -39.363903331080515,
            -75.3471925610357
          ],
          [
            204.0306121774198,
            58.71789040554473,
            4.438522881894972,
            -43.51525078566398,
            -200.88100250712097,
            -68.9510481865496,
            -119.41707321888441,
            -100.18701086944564,
            75.8069581940919,
            -29.131257013960777,
            78.83605845250302,
            141.25260046997698
          ]
        ],
        "s_raw": [
          -106.8804536599547,
          -27.62521634747283,
          -5.8681754488794855,
          24.77034538937579,
          101.78964104325358,
          40.01326023456578,
          58.00367787720697,
          51.00725793759879,
          -32.56875382828659,
          12.069512694808372,
          -39.363903331080515,
          -75.3471925610357
        ],
        "s_used": [
          -106.8804536599547,
          -27.62521634747283,
          -5.8681754488794855,
          24.77034538937579,
          101.78964104325358,
          40.01326023456578,
          58.00367787720697,
          51.00725793759879,
          -32.56875382828659,
          12.069512694808372,
          -39.363903331080515,
          -75.3471925610357
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 4.3142645012039793E-10,
        "condition_number_GtWG": 6797029.978302126
      },
      "methods": {
        "exact": {
          "final_PL": 2521.6527165768953,
          "final_components": 531441
        },
        "sequential_C": {
          "final_PL": 2711.378949136836,
          "gap_vs_exact": 189.72623255994085,
          "final_components": 2
        },
        "peel": {
          "final_PL": 14508.510361597995,
          "gap_vs_exact": 11986.8576450211,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 5933.965471226381,
          "gap_vs_exact": 3412.3127546494857,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 2624.7798676525617,
          "gap_vs_exact": 103.12715107566646,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 2521.6526345135235,
          "cf_PL_upper": 2521.659553925188,
          "cf_tail_at_exact_PL_raw": 9.99999860695766E-10,
          "cf_tail_at_exact_PL_upper": 1.0000140715504966E-9,
          "exact_tail_at_exact_PL": 1E-9,
          "pl_gap_cf_raw_minus_exact": -0.00008206337179217371,
          "pl_gap_cf_upper_minus_exact": 0.00683734829271998,
          "tail_gap_at_exact_PL_raw": -1.3930423398822253E-16,
          "tail_gap_at_exact_PL_upper": 1.4071550496516623E-14,
          "L": 23757.594317433002,
          "K": 2048,
          "vmin": 39196.06164942534,
          "vmax": 5644232.877517249,
          "alias_bound_two_sided": 1.5239706048321166E-23,
          "spectral_bound": 0.0,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 1.3642420526593924E-12,
        "sequential_C": 1.8189894035458565E-12,
        "peel": 1.8189894035458565E-12,
        "gao_upward_m2": 2.7284841053187847E-12,
        "gao_upward_m10": 0.0
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.5142416669987142,
          "cpu_s": 0.47465900000000083
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.018746874993667006,
          "cpu_s": 0.018625000000000114
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.07307104195933789,
          "cpu_s": 0.07236900000000013
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.0364273339509964,
          "cpu_s": 0.03635399999999933
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.0014525000005960464,
          "cpu_s": 0.0014250000000011198
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.019258250016719103,
          "cpu_s": 0.019069000000000003
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.07161183399148285,
          "cpu_s": 0.07115699999999947
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.03775108291301876,
          "cpu_s": 0.03746199999999966
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0018201250350102782,
          "cpu_s": 0.00180599999999842
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.4025041670538485,
          "cpu_s": 0.39527400000000057
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.08198095799889416,
          "cpu_s": 0.08030500000000096
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.04025954206008464,
          "cpu_s": 0.039963999999999444
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0019687499152496457,
          "cpu_s": 0.0019689999999989993
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.3834494169568643,
          "cpu_s": 0.38074800000000053
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.018146459013223648,
          "cpu_s": 0.01812900000000006
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "wide_tail",
      "geometry": "strong",
      "N": 8,
      "alpha": 1E-7,
      "geometry_data": {
        "G": [
          [
            0.9474374591188377,
            0.08289003707270437,
            0.3090169943749474,
            1.0
          ],
          [
            0.5147106960353871,
            0.5519596451433746,
            0.6560590289905073,
            1.0
          ],
          [
            -0.02376002692908113,
            0.45336832153790013,
            0.8910065241883679,
            1.0
          ],
          [
            -0.6924421219048029,
            0.5607285742301801,
            0.4539904997395468,
            1.0
          ],
          [
            -0.6141617549148025,
            -0.04294637353882371,
            0.788010753606722,
            1.0
          ],
          [
            -0.18083437601081143,
            -0.20802615310236228,
            0.9612616959383189,
            1.0
          ],
          [
            0.057830737662829076,
            -0.8270180786955804,
            0.5591929034707469,
            1.0
          ],
          [
            0.3938067591356943,
            -0.35458519859760435,
            0.848048096156426,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            0.3084176773347475,
            0.2529453782646739,
            0.08460059766903762,
            -0.39460728999885875,
            -0.3926913639660559,
            0.03936594707681907,
            -0.09570280512697933,
            0.1976718587466167
          ],
          [
            -0.008957621026632574,
            0.3906754325239096,
            0.2881364758197107,
            0.22079204575707595,
            -0.06536725496111132,
            -0.12476897816835883,
            -0.5366181433798397,
            -0.16389195656475355
          ],
          [
            -0.8704202246662877,
            0.3311165922434877,
            0.6477248992805359,
            -0.8323870271850808,
            -0.09831066952926021,
            0.7950334317722257,
            -0.4938204808952767,
            0.5210634789796601
          ],
          [
            0.7294522718455533,
            -0.12146612793439956,
            -0.34267841360865287,
            0.6778703900413481,
            0.2623665999256117,
            -0.40317185227273916,
            0.4671322298051364,
            -0.2695050978018607
          ]
        ],
        "s_raw": [
          -0.8704202246662877,
          0.3311165922434877,
          0.6477248992805359,
          -0.8323870271850808,
          -0.09831066952926021,
          0.7950334317722257,
          -0.4938204808952767,
          0.5210634789796601
        ],
        "s_used": [
          -0.8704202246662877,
          0.3311165922434877,
          0.6477248992805359,
          -0.8323870271850808,
          -0.09831066952926021,
          0.7950334317722257,
          -0.4938204808952767,
          0.5210634789796601
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 6.439293542825908E-15,
        "condition_number_GtWG": 60.49610503181781
      },
      "methods": {
        "exact": {
          "final_PL": 14.816073252365099,
          "final_components": 6561
        },
        "sequential_C": {
          "final_PL": 19.017064824538327,
          "gap_vs_exact": 4.200991572173228,
          "final_components": 2
        },
        "peel": {
          "final_PL": 470.9833144316023,
          "gap_vs_exact": 456.16724117923724,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 29.159534251265015,
          "gap_vs_exact": 14.343460998899916,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 15.662032342805734,
          "gap_vs_exact": 0.8459590904406351,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 14.816073254042378,
          "cf_PL_upper": 14.816073438381467,
          "cf_tail_at_exact_PL_raw": 1.0000000005838672E-7,
          "cf_tail_at_exact_PL_upper": 1.0000001426924145E-7,
          "exact_tail_at_exact_PL": 1E-7,
          "pl_gap_cf_raw_minus_exact": 1.677278760325862E-9,
          "pl_gap_cf_upper_minus_exact": 1.8601636853077252E-7,
          "tail_gap_at_exact_PL_raw": 5.838672220806777E-17,
          "tail_gap_at_exact_PL_upper": 1.426924145064496E-14,
          "L": 885.5498624015887,
          "K": 2048,
          "vmin": 3.13679423519789,
          "vmax": 7841.985587994726,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 4.202354925443198E-39,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": -8.881784197001252E-15,
        "sequential_C": -1.7763568394002505E-14,
        "peel": 5.684341886080802E-14,
        "gao_upward_m2": -1.0658141036401503E-13,
        "gao_upward_m10": 0.0
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.005707207950763404,
          "cpu_s": 0.005707000000001017
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.010574875050224364,
          "cpu_s": 0.010532999999998793
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.037902874988503754,
          "cpu_s": 0.03777000000000008
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.019589709001593292,
          "cpu_s": 0.019589999999999108
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.0015186670934781432,
          "cpu_s": 0.0015180000000007965
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.010423750034533441,
          "cpu_s": 0.010417999999999594
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.039152625016868114,
          "cpu_s": 0.03880599999999923
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.02072525001130998,
          "cpu_s": 0.020490000000000563
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0016679579857736826,
          "cpu_s": 0.0016569999999997975
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.007648083032108843,
          "cpu_s": 0.007535999999999987
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.042242374969646335,
          "cpu_s": 0.04137000000000057
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.019981791032478213,
          "cpu_s": 0.01993299999999998
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0014489999739453197,
          "cpu_s": 0.0014489999999991454
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.0039753339951857924,
          "cpu_s": 0.003970000000000695
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.010607416974380612,
          "cpu_s": 0.010570999999998776
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "wide_tail",
      "geometry": "strong",
      "N": 8,
      "alpha": 1E-9,
      "geometry_data": {
        "G": [
          [
            0.9474374591188377,
            0.08289003707270437,
            0.3090169943749474,
            1.0
          ],
          [
            0.5147106960353871,
            0.5519596451433746,
            0.6560590289905073,
            1.0
          ],
          [
            -0.02376002692908113,
            0.45336832153790013,
            0.8910065241883679,
            1.0
          ],
          [
            -0.6924421219048029,
            0.5607285742301801,
            0.4539904997395468,
            1.0
          ],
          [
            -0.6141617549148025,
            -0.04294637353882371,
            0.788010753606722,
            1.0
          ],
          [
            -0.18083437601081143,
            -0.20802615310236228,
            0.9612616959383189,
            1.0
          ],
          [
            0.057830737662829076,
            -0.8270180786955804,
            0.5591929034707469,
            1.0
          ],
          [
            0.3938067591356943,
            -0.35458519859760435,
            0.848048096156426,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            0.3084176773347475,
            0.2529453782646739,
            0.08460059766903762,
            -0.39460728999885875,
            -0.3926913639660559,
            0.03936594707681907,
            -0.09570280512697933,
            0.1976718587466167
          ],
          [
            -0.008957621026632574,
            0.3906754325239096,
            0.2881364758197107,
            0.22079204575707595,
            -0.06536725496111132,
            -0.12476897816835883,
            -0.5366181433798397,
            -0.16389195656475355
          ],
          [
            -0.8704202246662877,
            0.3311165922434877,
            0.6477248992805359,
            -0.8323870271850808,
            -0.09831066952926021,
            0.7950334317722257,
            -0.4938204808952767,
            0.5210634789796601
          ],
          [
            0.7294522718455533,
            -0.12146612793439956,
            -0.34267841360865287,
            0.6778703900413481,
            0.2623665999256117,
            -0.40317185227273916,
            0.4671322298051364,
            -0.2695050978018607
          ]
        ],
        "s_raw": [
          -0.8704202246662877,
          0.3311165922434877,
          0.6477248992805359,
          -0.8323870271850808,
          -0.09831066952926021,
          0.7950334317722257,
          -0.4938204808952767,
          0.5210634789796601
        ],
        "s_used": [
          -0.8704202246662877,
          0.3311165922434877,
          0.6477248992805359,
          -0.8323870271850808,
          -0.09831066952926021,
          0.7950334317722257,
          -0.4938204808952767,
          0.5210634789796601
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 6.439293542825908E-15,
        "condition_number_GtWG": 60.49610503181781
      },
      "methods": {
        "exact": {
          "final_PL": 89.92603532769544,
          "final_components": 6561
        },
        "sequential_C": {
          "final_PL": 98.06224247286191,
          "gap_vs_exact": 8.136207145166466,
          "final_components": 2
        },
        "peel": {
          "final_PL": 540.187614166856,
          "gap_vs_exact": 450.2615788391605,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 211.99885241409447,
          "gap_vs_exact": 122.07281708639903,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 90.48061557570651,
          "gap_vs_exact": 0.5545802480110638,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 89.92603294911261,
          "cf_PL_upper": 89.92626050963457,
          "cf_tail_at_exact_PL_raw": 9.99999860695766E-10,
          "cf_tail_at_exact_PL_upper": 1.0000140715504966E-9,
          "exact_tail_at_exact_PL": 1E-9,
          "pl_gap_cf_raw_minus_exact": -0.000002378582834694498,
          "pl_gap_cf_upper_minus_exact": 0.00022518193912901552,
          "tail_gap_at_exact_PL_raw": -1.3930423398822253E-16,
          "tail_gap_at_exact_PL_upper": 1.4071550496516623E-14,
          "L": 885.5498624015887,
          "K": 2048,
          "vmin": 3.13679423519789,
          "vmax": 7841.985587994726,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 4.202354925443198E-39,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 5.684341886080802E-14,
        "sequential_C": 9.947598300641403E-14,
        "peel": -1.1368683772161603E-13,
        "gao_upward_m2": 1.1368683772161603E-13,
        "gao_upward_m10": 2.842170943040401E-14
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.006551582948304713,
          "cpu_s": 0.006531999999999982
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.00985120888799429,
          "cpu_s": 0.009809999999999874
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.03844804095569998,
          "cpu_s": 0.03811600000000048
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.021385167026892304,
          "cpu_s": 0.02121300000000126
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.001856875023804605,
          "cpu_s": 0.0018569999999993314
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.010042166919447482,
          "cpu_s": 0.010025000000000617
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.03723395895212889,
          "cpu_s": 0.03720600000000118
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.021671207970939577,
          "cpu_s": 0.02137800000000034
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0009665839606896043,
          "cpu_s": 0.0009660000000000224
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.0071929170517250896,
          "cpu_s": 0.006661000000001138
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.047700459021143615,
          "cpu_s": 0.04456599999999966
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.021414707996882498,
          "cpu_s": 0.02131699999999981
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0016732090152800083,
          "cpu_s": 0.001648000000001204
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.008559957961551845,
          "cpu_s": 0.008157999999999888
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.01044712495058775,
          "cpu_s": 0.010386999999999702
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "wide_tail",
      "geometry": "strong",
      "N": 12,
      "alpha": 1E-7,
      "geometry_data": {
        "G": [
          [
            0.9474374591188377,
            0.08289003707270437,
            0.3090169943749474,
            1.0
          ],
          [
            0.5147106960353871,
            0.5519596451433746,
            0.6560590289905073,
            1.0
          ],
          [
            -0.02376002692908113,
            0.45336832153790013,
            0.8910065241883679,
            1.0
          ],
          [
            -0.6924421219048029,
            0.5607285742301801,
            0.4539904997395468,
            1.0
          ],
          [
            -0.6141617549148025,
            -0.04294637353882371,
            0.788010753606722,
            1.0
          ],
          [
            -0.18083437601081143,
            -0.20802615310236228,
            0.9612616959383189,
            1.0
          ],
          [
            0.057830737662829076,
            -0.8270180786955804,
            0.5591929034707469,
            1.0
          ],
          [
            0.3938067591356943,
            -0.35458519859760435,
            0.848048096156426,
            1.0
          ],
          [
            0.8186547525274064,
            0.43528645319331577,
            0.374606593415912,
            1.0
          ],
          [
            0.16499033606218433,
            0.6617400940958805,
            0.7313537016191705,
            1.0
          ],
          [
            -0.34082817364639073,
            0.11074178664880156,
            0.9335804264972017,
            1.0
          ],
          [
            -0.30365511852096394,
            -0.7153666293621048,
            0.6293203910498374,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            0.21026838325903807,
            0.15774081228564463,
            0.05057650622612998,
            -0.40472019552353466,
            -0.32475433782922125,
            0.08582393596462821,
            -0.01978327071641398,
            0.21162863559195644,
            0.15195271529714235,
            0.027262670139186772,
            -0.0321093277464616,
            -0.11388652694809434
          ],
          [
            -0.09108359868989284,
            0.1734683207948162,
            0.14432464223356423,
            0.19073922828048173,
            0.00007647998516942379,
            -0.10814702776923009,
            -0.336350072867191,
            -0.1536564098679235,
            0.11706173861026903,
            0.25156132551094235,
            0.03917471550992857,
            -0.22716934173093403
          ],
          [
            -0.5364162416483779,
            0.2610429822609934,
            0.4621847835716905,
            -0.8014610362189196,
            -0.18238235942327888,
            0.6474562605216991,
            -0.28178407042445275,
            0.500820274046064,
            -0.41246126469514116,
            0.23458824459438396,
            0.37948485400143506,
            -0.2710724265860927
          ],
          [
            0.4505093920189179,
            -0.11769638104618499,
            -0.25206147402656975,
            0.6211009520509094,
            0.26661786995574643,
            -0.34062789836409735,
            0.2930466274744425,
            -0.28025893493636556,
            0.3558426796971602,
            -0.09275280097787333,
            -0.17847691042260788,
            0.27475687857652037
          ]
        ],
        "s_raw": [
          -0.5364162416483779,
          0.2610429822609934,
          0.4621847835716905,
          -0.8014610362189196,
          -0.18238235942327888,
          0.6474562605216991,
          -0.28178407042445275,
          0.500820274046064,
          -0.41246126469514116,
          0.23458824459438396,
          0.37948485400143506,
          -0.2710724265860927
        ],
        "s_used": [
          -0.5364162416483779,
          0.2610429822609934,
          0.4621847835716905,
          -0.8014610362189196,
          -0.18238235942327888,
          0.6474562605216991,
          -0.28178407042445275,
          0.500820274046064,
          -0.41246126469514116,
          0.23458824459438396,
          0.37948485400143506,
          -0.2710724265860927
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 4.718447854656915E-15,
        "condition_number_GtWG": 73.69742345613987
      },
      "methods": {
        "exact": {
          "final_PL": 13.04669184684149,
          "final_components": 531441
        },
        "sequential_C": {
          "final_PL": 18.73838500077887,
          "gap_vs_exact": 5.691693153937379,
          "final_components": 2
        },
        "peel": {
          "final_PL": 412.952350600281,
          "gap_vs_exact": 399.9056587534395,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 26.68712184980862,
          "gap_vs_exact": 13.640430002967129,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 14.511604346547497,
          "gap_vs_exact": 1.4649124997060063,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 13.04669184631488,
          "cf_PL_upper": 13.046692044210195,
          "cf_tail_at_exact_PL_raw": 9.999999994736442E-8,
          "cf_tail_at_exact_PL_upper": 1.0000001415821914E-7,
          "exact_tail_at_exact_PL": 1E-7,
          "pl_gap_cf_raw_minus_exact": -5.266098668244013E-10,
          "pl_gap_cf_upper_minus_exact": 1.9736870449094113E-7,
          "tail_gap_at_exact_PL_raw": -5.2635580254447884E-17,
          "tail_gap_at_exact_PL_upper": 1.4158219148182446E-14,
          "L": 780.572143917499,
          "K": 2048,
          "vmin": 2.437171487439844,
          "vmax": 6092.928718599608,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 4.2023549254431375E-39,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 0.0,
        "sequential_C": 4.973799150320701E-14,
        "peel": 5.684341886080802E-14,
        "gao_upward_m2": -7.105427357601002E-14,
        "gao_upward_m10": -3.552713678800501E-15
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.5402265000157058,
          "cpu_s": 0.4899749999999994
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.02072541695088148,
          "cpu_s": 0.020289
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.09601012500934303,
          "cpu_s": 0.09200199999999903
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.0873954170383513,
          "cpu_s": 0.06768700000000116
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.008131542010232806,
          "cpu_s": 0.005290999999999713
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.03173845796845853,
          "cpu_s": 0.027941000000000216
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.15362795791588724,
          "cpu_s": 0.12978299999999976
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.08793295791838318,
          "cpu_s": 0.06733999999999973
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0018071250524371862,
          "cpu_s": 0.0017620000000011515
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.5689306251006201,
          "cpu_s": 0.5217800000000015
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.11526975000742823,
          "cpu_s": 0.10456699999999941
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.04923579201567918,
          "cpu_s": 0.046859000000001316
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0017577080288901925,
          "cpu_s": 0.0017440000000021882
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.5670177079737186,
          "cpu_s": 0.5026069999999976
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.028747999924235046,
          "cpu_s": 0.026997000000001492
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "wide_tail",
      "geometry": "strong",
      "N": 12,
      "alpha": 1E-9,
      "geometry_data": {
        "G": [
          [
            0.9474374591188377,
            0.08289003707270437,
            0.3090169943749474,
            1.0
          ],
          [
            0.5147106960353871,
            0.5519596451433746,
            0.6560590289905073,
            1.0
          ],
          [
            -0.02376002692908113,
            0.45336832153790013,
            0.8910065241883679,
            1.0
          ],
          [
            -0.6924421219048029,
            0.5607285742301801,
            0.4539904997395468,
            1.0
          ],
          [
            -0.6141617549148025,
            -0.04294637353882371,
            0.788010753606722,
            1.0
          ],
          [
            -0.18083437601081143,
            -0.20802615310236228,
            0.9612616959383189,
            1.0
          ],
          [
            0.057830737662829076,
            -0.8270180786955804,
            0.5591929034707469,
            1.0
          ],
          [
            0.3938067591356943,
            -0.35458519859760435,
            0.848048096156426,
            1.0
          ],
          [
            0.8186547525274064,
            0.43528645319331577,
            0.374606593415912,
            1.0
          ],
          [
            0.16499033606218433,
            0.6617400940958805,
            0.7313537016191705,
            1.0
          ],
          [
            -0.34082817364639073,
            0.11074178664880156,
            0.9335804264972017,
            1.0
          ],
          [
            -0.30365511852096394,
            -0.7153666293621048,
            0.6293203910498374,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            0.21026838325903807,
            0.15774081228564463,
            0.05057650622612998,
            -0.40472019552353466,
            -0.32475433782922125,
            0.08582393596462821,
            -0.01978327071641398,
            0.21162863559195644,
            0.15195271529714235,
            0.027262670139186772,
            -0.0321093277464616,
            -0.11388652694809434
          ],
          [
            -0.09108359868989284,
            0.1734683207948162,
            0.14432464223356423,
            0.19073922828048173,
            0.00007647998516942379,
            -0.10814702776923009,
            -0.336350072867191,
            -0.1536564098679235,
            0.11706173861026903,
            0.25156132551094235,
            0.03917471550992857,
            -0.22716934173093403
          ],
          [
            -0.5364162416483779,
            0.2610429822609934,
            0.4621847835716905,
            -0.8014610362189196,
            -0.18238235942327888,
            0.6474562605216991,
            -0.28178407042445275,
            0.500820274046064,
            -0.41246126469514116,
            0.23458824459438396,
            0.37948485400143506,
            -0.2710724265860927
          ],
          [
            0.4505093920189179,
            -0.11769638104618499,
            -0.25206147402656975,
            0.6211009520509094,
            0.26661786995574643,
            -0.34062789836409735,
            0.2930466274744425,
            -0.28025893493636556,
            0.3558426796971602,
            -0.09275280097787333,
            -0.17847691042260788,
            0.27475687857652037
          ]
        ],
        "s_raw": [
          -0.5364162416483779,
          0.2610429822609934,
          0.4621847835716905,
          -0.8014610362189196,
          -0.18238235942327888,
          0.6474562605216991,
          -0.28178407042445275,
          0.500820274046064,
          -0.41246126469514116,
          0.23458824459438396,
          0.37948485400143506,
          -0.2710724265860927
        ],
        "s_used": [
          -0.5364162416483779,
          0.2610429822609934,
          0.4621847835716905,
          -0.8014610362189196,
          -0.18238235942327888,
          0.6474562605216991,
          -0.28178407042445275,
          0.500820274046064,
          -0.41246126469514116,
          0.23458824459438396,
          0.37948485400143506,
          -0.2710724265860927
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 4.718447854656915E-15,
        "condition_number_GtWG": 73.69742345613987
      },
      "methods": {
        "exact": {
          "final_PL": 73.74805712367463,
          "final_components": 531441
        },
        "sequential_C": {
          "final_PL": 80.53736963694631,
          "gap_vs_exact": 6.789312513271682,
          "final_components": 2
        },
        "peel": {
          "final_PL": 473.62982551636856,
          "gap_vs_exact": 399.8817683926939,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 196.8638531279205,
          "gap_vs_exact": 123.11579600424587,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 74.20059994763842,
          "gap_vs_exact": 0.4525428239637961,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 73.74806113949874,
          "cf_PL_upper": 73.74826305284026,
          "cf_tail_at_exact_PL_raw": 1.000000082740371E-9,
          "cf_tail_at_exact_PL_upper": 1.0000142935951015E-9,
          "exact_tail_at_exact_PL": 1E-9,
          "pl_gap_cf_raw_minus_exact": 0.0000040158241176868614,
          "pl_gap_cf_upper_minus_exact": 0.00020592916563089148,
          "tail_gap_at_exact_PL_raw": 8.274037093680878E-17,
          "tail_gap_at_exact_PL_upper": 1.4293595101441654E-14,
          "L": 780.572143917499,
          "K": 2048,
          "vmin": 2.437171487439844,
          "vmax": 6092.928718599608,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 4.2023549254431375E-39,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": -1.4210854715202004E-14,
        "sequential_C": 7.105427357601002E-14,
        "peel": 1.1368683772161603E-13,
        "gao_upward_m2": 5.684341886080802E-14,
        "gao_upward_m10": 7.105427357601002E-14
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.6063775410875678,
          "cpu_s": 0.49238400000000127
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.021490249899215996,
          "cpu_s": 0.020727000000000828
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.08541225001681596,
          "cpu_s": 0.07963800000000276
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.04496287496294826,
          "cpu_s": 0.04353000000000051
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.0016804590122774243,
          "cpu_s": 0.0016800000000003479
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.0254766249563545,
          "cpu_s": 0.022293999999998704
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.10884045902639627,
          "cpu_s": 0.0966389999999997
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.08639987499918789,
          "cpu_s": 0.06890699999999939
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.004154167021624744,
          "cpu_s": 0.003767999999997329
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.7174932499183342,
          "cpu_s": 0.5376159999999999
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.16383770911488682,
          "cpu_s": 0.12435199999999824
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.07617537502665073,
          "cpu_s": 0.06710999999999956
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.004640083992853761,
          "cpu_s": 0.0043959999999998445
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.6060438749846071,
          "cpu_s": 0.5220739999999999
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.1376056249719113,
          "cpu_s": 0.04142299999999821
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "wide_tail",
      "geometry": "weak",
      "N": 8,
      "alpha": 1E-7,
      "geometry_data": {
        "G": [
          [
            0.8528685319524433,
            0.1503837331804353,
            0.49999999999999994,
            1.0
          ],
          [
            0.8348387568084681,
            0.15925401006868023,
            0.5269557954966776,
            1.0
          ],
          [
            0.8547852099579332,
            0.17701750710653327,
            0.4878596591387327,
            1.0
          ],
          [
            0.8243139823674739,
            0.18274601023281542,
            0.5358267949789967,
            1.0
          ],
          [
            0.8364435486329931,
            0.19926896125726418,
            0.5105429179116057,
            1.0
          ],
          [
            0.8134031138932316,
            0.20431274029461466,
            0.5446390350150271,
            1.0
          ],
          [
            0.8390336133244347,
            0.22481837911284913,
            0.4954586684324075,
            1.0
          ],
          [
            0.8239155960692987,
            0.23314461332768974,
            0.5165333288666418,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            -431.71929434591874,
            71.35299774508672,
            74.28947735114266,
            188.8299231128388,
            740.2323686596523,
            -257.0314456896864,
            -107.4220525204394,
            -278.53197431222503
          ],
          [
            -105.8172185777174,
            10.574862763816471,
            15.752677430184088,
            41.66803543639109,
            170.3247235635129,
            -56.307147223442826,
            -18.548646924939238,
            -57.64728646770287
          ],
          [
            -270.1564659704682,
            49.57692883892045,
            37.11455244466492,
            121.74281377772691,
            451.2969622769636,
            -145.85457740830242,
            -72.83012449296658,
            -170.89008946626222
          ],
          [
            519.917083671211,
            -86.99958837848466,
            -84.04447251588357,
            -228.21277807345535,
            -882.7877350465087,
            300.6071384804858,
            130.8542109050864,
            331.66614095701084
          ]
        ],
        "s_raw": [
          -270.1564659704682,
          49.57692883892045,
          37.11455244466492,
          121.74281377772691,
          451.2969622769636,
          -145.85457740830242,
          -72.83012449296658,
          -170.89008946626222
        ],
        "s_used": [
          -270.1564659704682,
          49.57692883892045,
          37.11455244466492,
          121.74281377772691,
          451.2969622769636,
          -145.85457740830242,
          -72.83012449296658,
          -170.89008946626222
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 1.51180756802205E-9,
        "condition_number_GtWG": 36376901.88234337
      },
      "methods": {
        "exact": {
          "final_PL": 6352.416729266896,
          "final_components": 6561
        },
        "sequential_C": {
          "final_PL": 7084.005931080689,
          "gap_vs_exact": 731.5892018137929,
          "final_components": 2
        },
        "peel": {
          "final_PL": 157503.31143111663,
          "gap_vs_exact": 151150.89470184973,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 9755.45724633197,
          "gap_vs_exact": 3403.040517065073,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 6599.276641264346,
          "gap_vs_exact": 246.85991199744967,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 6352.4167298156435,
          "cf_PL_upper": 6352.416787505199,
          "cf_tail_at_exact_PL_raw": 1.0000000016940902E-7,
          "cf_tail_at_exact_PL_upper": 1.0000001438026375E-7,
          "exact_tail_at_exact_PL": 1E-7,
          "pl_gap_cf_raw_minus_exact": 5.487472662935033E-7,
          "pl_gap_cf_upper_minus_exact": 0.00005823830269946484,
          "tail_gap_at_exact_PL_raw": 1.6940902467058342E-16,
          "tail_gap_at_exact_PL_upper": 1.4380263753107477E-14,
          "L": 296264.80820005265,
          "K": 2048,
          "vmin": 351091.34631125594,
          "vmax": 877728365.7781398,
          "alias_bound_two_sided": 1.5239706048321166E-23,
          "spectral_bound": 4.202354925443017E-39,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 9.094947017729282E-13,
        "sequential_C": 2.7284841053187847E-12,
        "peel": 2.9103830456733704E-11,
        "gao_upward_m2": 9.094947017729282E-12,
        "gao_upward_m10": -9.094947017729282E-13
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.00821458303835243,
          "cpu_s": 0.008137999999998868
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.015271458076313138,
          "cpu_s": 0.015149000000000967
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.060222749947570264,
          "cpu_s": 0.05875799999999742
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.02595275000203401,
          "cpu_s": 0.025528999999998803
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.002248500008136034,
          "cpu_s": 0.0019639999999974123
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.015486084041185677,
          "cpu_s": 0.014725999999999573
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.07222612493205816,
          "cpu_s": 0.06711999999999918
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.03633341589011252,
          "cpu_s": 0.03320500000000237
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0022561250953003764,
          "cpu_s": 0.0017329999999979862
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.01160866697318852,
          "cpu_s": 0.011022000000000531
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.07355812494643033,
          "cpu_s": 0.06863399999999942
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.03511574992444366,
          "cpu_s": 0.03346699999999814
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0012626670068129897,
          "cpu_s": 0.0012639999999990437
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.010261040995828807,
          "cpu_s": 0.009924000000001598
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.01856570807285607,
          "cpu_s": 0.017231999999999914
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "wide_tail",
      "geometry": "weak",
      "N": 8,
      "alpha": 1E-9,
      "geometry_data": {
        "G": [
          [
            0.8528685319524433,
            0.1503837331804353,
            0.49999999999999994,
            1.0
          ],
          [
            0.8348387568084681,
            0.15925401006868023,
            0.5269557954966776,
            1.0
          ],
          [
            0.8547852099579332,
            0.17701750710653327,
            0.4878596591387327,
            1.0
          ],
          [
            0.8243139823674739,
            0.18274601023281542,
            0.5358267949789967,
            1.0
          ],
          [
            0.8364435486329931,
            0.19926896125726418,
            0.5105429179116057,
            1.0
          ],
          [
            0.8134031138932316,
            0.20431274029461466,
            0.5446390350150271,
            1.0
          ],
          [
            0.8390336133244347,
            0.22481837911284913,
            0.4954586684324075,
            1.0
          ],
          [
            0.8239155960692987,
            0.23314461332768974,
            0.5165333288666418,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            -431.71929434591874,
            71.35299774508672,
            74.28947735114266,
            188.8299231128388,
            740.2323686596523,
            -257.0314456896864,
            -107.4220525204394,
            -278.53197431222503
          ],
          [
            -105.8172185777174,
            10.574862763816471,
            15.752677430184088,
            41.66803543639109,
            170.3247235635129,
            -56.307147223442826,
            -18.548646924939238,
            -57.64728646770287
          ],
          [
            -270.1564659704682,
            49.57692883892045,
            37.11455244466492,
            121.74281377772691,
            451.2969622769636,
            -145.85457740830242,
            -72.83012449296658,
            -170.89008946626222
          ],
          [
            519.917083671211,
            -86.99958837848466,
            -84.04447251588357,
            -228.21277807345535,
            -882.7877350465087,
            300.6071384804858,
            130.8542109050864,
            331.66614095701084
          ]
        ],
        "s_raw": [
          -270.1564659704682,
          49.57692883892045,
          37.11455244466492,
          121.74281377772691,
          451.2969622769636,
          -145.85457740830242,
          -72.83012449296658,
          -170.89008946626222
        ],
        "s_used": [
          -270.1564659704682,
          49.57692883892045,
          37.11455244466492,
          121.74281377772691,
          451.2969622769636,
          -145.85457740830242,
          -72.83012449296658,
          -170.89008946626222
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 1.51180756802205E-9,
        "condition_number_GtWG": 36376901.88234337
      },
      "methods": {
        "exact": {
          "final_PL": 37712.83576432163,
          "final_components": 6561
        },
        "sequential_C": {
          "final_PL": 38444.20586384979,
          "gap_vs_exact": 731.3700995281615,
          "final_components": 2
        },
        "peel": {
          "final_PL": 180646.18303523771,
          "gap_vs_exact": 142933.3472709161,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 66405.75790581737,
          "gap_vs_exact": 28692.922141495743,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 37851.96368244408,
          "gap_vs_exact": 139.12791812245268,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 37712.83391524579,
          "cf_PL_upper": 37712.97727151323,
          "cf_tail_at_exact_PL_raw": 9.999996386511611E-10,
          "cf_tail_at_exact_PL_upper": 1.0000138495058917E-9,
          "exact_tail_at_exact_PL": 1E-9,
          "pl_gap_cf_raw_minus_exact": -0.0018490758375264704,
          "pl_gap_cf_upper_minus_exact": 0.14150719159806613,
          "tail_gap_at_exact_PL_raw": -3.6134883891325383E-16,
          "tail_gap_at_exact_PL_upper": 1.3849505891591591E-14,
          "L": 296264.80820005265,
          "K": 2048,
          "vmin": 351091.34631125594,
          "vmax": 877728365.7781398,
          "alias_bound_two_sided": 1.5239706048321166E-23,
          "spectral_bound": 4.202354925443017E-39,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 1.0186340659856796E-10,
        "sequential_C": -2.1827872842550278E-11,
        "peel": 5.820766091346741E-11,
        "gao_upward_m2": 1.4551915228366852E-11,
        "gao_upward_m10": 1.3096723705530167E-10
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.009676833054982126,
          "cpu_s": 0.00951700000000244
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.018269125022925436,
          "cpu_s": 0.017207000000002637
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.15030458301771432,
          "cpu_s": 0.10893099999999833
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.06533199991099536,
          "cpu_s": 0.056238000000000454
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.0015187920071184635,
          "cpu_s": 0.0013769999999979632
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.029878083965741098,
          "cpu_s": 0.027740999999998905
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.09918583300895989,
          "cpu_s": 0.08658000000000143
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.04474520799703896,
          "cpu_s": 0.040196000000001675
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0011631250381469727,
          "cpu_s": 0.001141999999997978
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.010118374950252473,
          "cpu_s": 0.009809999999998098
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.07721991697326303,
          "cpu_s": 0.07414800000000099
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.02874129102565348,
          "cpu_s": 0.028499999999997527
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0012354169739410281,
          "cpu_s": 0.0012350000000012074
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.00925779202952981,
          "cpu_s": 0.009038000000000324
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.016332208993844688,
          "cpu_s": 0.016091000000002964
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "wide_tail",
      "geometry": "weak",
      "N": 12,
      "alpha": 1E-7,
      "geometry_data": {
        "G": [
          [
            0.8528685319524433,
            0.1503837331804353,
            0.49999999999999994,
            1.0
          ],
          [
            0.8348387568084681,
            0.15925401006868023,
            0.5269557954966776,
            1.0
          ],
          [
            0.8547852099579332,
            0.17701750710653327,
            0.4878596591387327,
            1.0
          ],
          [
            0.8243139823674739,
            0.18274601023281542,
            0.5358267949789967,
            1.0
          ],
          [
            0.8364435486329931,
            0.19926896125726418,
            0.5105429179116057,
            1.0
          ],
          [
            0.8134031138932316,
            0.20431274029461466,
            0.5446390350150271,
            1.0
          ],
          [
            0.8390336133244347,
            0.22481837911284913,
            0.4954586684324075,
            1.0
          ],
          [
            0.8239155960692987,
            0.23314461332768974,
            0.5165333288666418,
            1.0
          ],
          [
            0.7996360632072363,
            0.23990231598279374,
            0.5504807400849955,
            1.0
          ],
          [
            0.8243362261844793,
            0.2567521431410094,
            0.5045276238150193,
            1.0
          ],
          [
            0.8056219896972957,
            0.2648750330074713,
            0.5299192642332049,
            1.0
          ],
          [
            0.8196669792452698,
            0.28223397465587335,
            0.49848773975383026,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            -167.57112455055352,
            -49.54365319645408,
            -1.2106944261047734,
            35.18041828620203,
            168.33240797722996,
            54.986462567264624,
            101.24124072552483,
            83.53490194676245,
            -67.04258005673617,
            25.409462412800398,
            -66.751991148015,
            -116.56485053775921
          ],
          [
            -46.842181476859395,
            -15.718337709034056,
            -1.540858757514439,
            7.7471512692395725,
            42.46697939742455,
            13.329017934853045,
            26.82650642392723,
            22.26219711865756,
            -15.843174105333608,
            9.181646237470586,
            -14.846083116409623,
            -27.022863216379957
          ],
          [
            -106.8804536599547,
            -27.62521634747283,
            -5.8681754488794855,
            24.77034538937579,
            101.78964104325358,
            40.01326023456578,
            58.00367787720697,
            51.00725793759879,
            -32.56875382828659,
            12.069512694808372,
            -39.363903331080515,
            -75.3471925610357
          ],
          [
            204.0306121774198,
            58.71789040554473,
            4.438522881894972,
            -43.51525078566398,
            -200.88100250712097,
            -68.9510481865496,
            -119.41707321888441,
            -100.18701086944564,
            75.8069581940919,
            -29.131257013960777,
            78.83605845250302,
            141.25260046997698
          ]
        ],
        "s_raw": [
          -106.8804536599547,
          -27.62521634747283,
          -5.8681754488794855,
          24.77034538937579,
          101.78964104325358,
          40.01326023456578,
          58.00367787720697,
          51.00725793759879,
          -32.56875382828659,
          12.069512694808372,
          -39.363903331080515,
          -75.3471925610357
        ],
        "s_used": [
          -106.8804536599547,
          -27.62521634747283,
          -5.8681754488794855,
          24.77034538937579,
          101.78964104325358,
          40.01326023456578,
          58.00367787720697,
          51.00725793759879,
          -32.56875382828659,
          12.069512694808372,
          -39.363903331080515,
          -75.3471925610357
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 4.3142645012039793E-10,
        "condition_number_GtWG": 6797029.978302126
      },
      "methods": {
        "exact": {
          "final_PL": 1730.8680950569442,
          "final_components": 531441
        },
        "sequential_C": {
          "final_PL": 2089.2716334455295,
          "gap_vs_exact": 358.4035383885853,
          "final_components": 2
        },
        "peel": {
          "final_PL": 52706.14298564097,
          "gap_vs_exact": 50975.27489058402,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 3384.38615907245,
          "gap_vs_exact": 1653.5180640155058,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 1862.0978936631946,
          "gap_vs_exact": 131.22979860625037,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 1730.8680951439524,
          "cf_PL_upper": 1730.8681172892714,
          "cf_tail_at_exact_PL_raw": 1.0000000005838672E-7,
          "cf_tail_at_exact_PL_upper": 1.0000001426924145E-7,
          "exact_tail_at_exact_PL": 1E-7,
          "pl_gap_cf_raw_minus_exact": 8.700817488715984E-8,
          "pl_gap_cf_upper_minus_exact": 0.000022232327182791778,
          "tail_gap_at_exact_PL_raw": 5.838672220806777E-17,
          "tail_gap_at_exact_PL_upper": 1.426924145064496E-14,
          "L": 98989.9763226375,
          "K": 2048,
          "vmin": 39196.06164942534,
          "vmax": 97990154.12356335,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 4.2023549254431375E-39,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 4.547473508864641E-13,
        "sequential_C": 4.547473508864641E-13,
        "peel": 0.0,
        "gao_upward_m2": -9.094947017729282E-13,
        "gao_upward_m10": -9.094947017729282E-13
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.5289676249958575,
          "cpu_s": 0.49606999999999957
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.018582749995402992,
          "cpu_s": 0.018554000000001736
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.08549270802177489,
          "cpu_s": 0.08378800000000197
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.04579633299726993,
          "cpu_s": 0.043887000000001564
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.0017025410197675228,
          "cpu_s": 0.0016990000000021155
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.024709374993108213,
          "cpu_s": 0.02361799999999903
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.11049370898399502,
          "cpu_s": 0.10544000000000153
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.0519527499563992,
          "cpu_s": 0.04820700000000144
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.0015139169991016388,
          "cpu_s": 0.0014830000000003452
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.5672529999865219,
          "cpu_s": 0.538656999999997
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.09925075003411621,
          "cpu_s": 0.09706900000000118
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.04487691703252494,
          "cpu_s": 0.04441699999999926
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.0016923329094424844,
          "cpu_s": 0.0016929999999995005
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.5810724999755621,
          "cpu_s": 0.5583839999999967
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.024122417089529335,
          "cpu_s": 0.023711999999999733
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    },
    {
      "family": "wide_tail",
      "geometry": "weak",
      "N": 12,
      "alpha": 1E-9,
      "geometry_data": {
        "G": [
          [
            0.8528685319524433,
            0.1503837331804353,
            0.49999999999999994,
            1.0
          ],
          [
            0.8348387568084681,
            0.15925401006868023,
            0.5269557954966776,
            1.0
          ],
          [
            0.8547852099579332,
            0.17701750710653327,
            0.4878596591387327,
            1.0
          ],
          [
            0.8243139823674739,
            0.18274601023281542,
            0.5358267949789967,
            1.0
          ],
          [
            0.8364435486329931,
            0.19926896125726418,
            0.5105429179116057,
            1.0
          ],
          [
            0.8134031138932316,
            0.20431274029461466,
            0.5446390350150271,
            1.0
          ],
          [
            0.8390336133244347,
            0.22481837911284913,
            0.4954586684324075,
            1.0
          ],
          [
            0.8239155960692987,
            0.23314461332768974,
            0.5165333288666418,
            1.0
          ],
          [
            0.7996360632072363,
            0.23990231598279374,
            0.5504807400849955,
            1.0
          ],
          [
            0.8243362261844793,
            0.2567521431410094,
            0.5045276238150193,
            1.0
          ],
          [
            0.8056219896972957,
            0.2648750330074713,
            0.5299192642332049,
            1.0
          ],
          [
            0.8196669792452698,
            0.28223397465587335,
            0.49848773975383026,
            1.0
          ]
        ],
        "W": [
          [
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.938271604938271,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            4.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            3.305785123966942,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            2.7777777777777772
          ]
        ],
        "S": [
          [
            -167.57112455055352,
            -49.54365319645408,
            -1.2106944261047734,
            35.18041828620203,
            168.33240797722996,
            54.986462567264624,
            101.24124072552483,
            83.53490194676245,
            -67.04258005673617,
            25.409462412800398,
            -66.751991148015,
            -116.56485053775921
          ],
          [
            -46.842181476859395,
            -15.718337709034056,
            -1.540858757514439,
            7.7471512692395725,
            42.46697939742455,
            13.329017934853045,
            26.82650642392723,
            22.26219711865756,
            -15.843174105333608,
            9.181646237470586,
            -14.846083116409623,
            -27.022863216379957
          ],
          [
            -106.8804536599547,
            -27.62521634747283,
            -5.8681754488794855,
            24.77034538937579,
            101.78964104325358,
            40.01326023456578,
            58.00367787720697,
            51.00725793759879,
            -32.56875382828659,
            12.069512694808372,
            -39.363903331080515,
            -75.3471925610357
          ],
          [
            204.0306121774198,
            58.71789040554473,
            4.438522881894972,
            -43.51525078566398,
            -200.88100250712097,
            -68.9510481865496,
            -119.41707321888441,
            -100.18701086944564,
            75.8069581940919,
            -29.131257013960777,
            78.83605845250302,
            141.25260046997698
          ]
        ],
        "s_raw": [
          -106.8804536599547,
          -27.62521634747283,
          -5.8681754488794855,
          24.77034538937579,
          101.78964104325358,
          40.01326023456578,
          58.00367787720697,
          51.00725793759879,
          -32.56875382828659,
          12.069512694808372,
          -39.363903331080515,
          -75.3471925610357
        ],
        "s_used": [
          -106.8804536599547,
          -27.62521634747283,
          -5.8681754488794855,
          24.77034538937579,
          101.78964104325358,
          40.01326023456578,
          58.00367787720697,
          51.00725793759879,
          -32.56875382828659,
          12.069512694808372,
          -39.363903331080515,
          -75.3471925610357
        ],
        "s_units": "m per m measurement error (physical S[vertical] row; no normalization)",
        "column_convention": "[east, north, up, clock]",
        "W_units": "m^-2",
        "S_G_residual_inf": 4.3142645012039793E-10,
        "condition_number_GtWG": 6797029.978302126
      },
      "methods": {
        "exact": {
          "final_PL": 10381.543217060007,
          "final_components": 531441
        },
        "sequential_C": {
          "final_PL": 10788.970602080562,
          "gap_vs_exact": 407.42738502055545,
          "final_components": 2
        },
        "peel": {
          "final_PL": 60450.561111088435,
          "gap_vs_exact": 50069.017894028424,
          "final_components": 2
        },
        "gao_upward_m2": {
          "final_PL": 24252.528218321455,
          "gap_vs_exact": 13870.985001261448,
          "final_components": 2,
          "selection": "best_contiguous_split_by_final_PL"
        },
        "gao_upward_m10": {
          "final_PL": 10429.452067349408,
          "gap_vs_exact": 47.908850289401016,
          "final_components": 10,
          "selection": "min_tail_increment_at_reducer_input_PL_then_lexicographic"
        },
        "CF_Fourier": {
          "cf_PL_raw": 10381.543384795412,
          "cf_PL_upper": 10381.57299089877,
          "cf_tail_at_exact_PL_raw": 9.999997496734636E-10,
          "cf_tail_at_exact_PL_upper": 1.0000139605281941E-9,
          "exact_tail_at_exact_PL": 1E-9,
          "pl_gap_cf_raw_minus_exact": 0.00016773540482972749,
          "pl_gap_cf_upper_minus_exact": 0.02977383876350359,
          "tail_gap_at_exact_PL_raw": -2.503265364507382E-16,
          "tail_gap_at_exact_PL_upper": 1.3960528194054107E-14,
          "L": 98989.9763226375,
          "K": 2048,
          "vmin": 39196.06164942534,
          "vmax": 97990154.12356335,
          "alias_bound_two_sided": 1.5239706048320948E-23,
          "spectral_bound": 4.2023549254431375E-39,
          "floating_point_margin": 1.4210854715202004E-14,
          "note": "Fourier diagnostic; alias/spectral bounds omit floating-point and monotonicity certification."
        }
      },
      "independent_erfc_error_m": {
        "exact": 3.637978807091713E-12,
        "sequential_C": 9.094947017729282E-12,
        "peel": 0.0,
        "gao_upward_m2": -3.637978807091713E-12,
        "gao_upward_m10": 7.275957614183426E-12
      },
      "timings": [
        {
          "rep": 1,
          "method": "exact",
          "wall_s": 0.6165194170316681,
          "cpu_s": 0.5726010000000024
        },
        {
          "rep": 1,
          "method": "sequential_C",
          "wall_s": 0.04195966594852507,
          "cpu_s": 0.037299999999998334
        },
        {
          "rep": 1,
          "method": "gao_upward_m2",
          "wall_s": 0.13338362495414913,
          "cpu_s": 0.1233620000000002
        },
        {
          "rep": 1,
          "method": "gao_upward_m10",
          "wall_s": 0.057241042028181255,
          "cpu_s": 0.05513999999999797
        },
        {
          "rep": 1,
          "method": "CF_Fourier",
          "wall_s": 0.004261915921233594,
          "cpu_s": 0.004076000000001301
        },
        {
          "rep": 2,
          "method": "sequential_C",
          "wall_s": 0.028199917054735124,
          "cpu_s": 0.027580000000000382
        },
        {
          "rep": 2,
          "method": "gao_upward_m2",
          "wall_s": 0.10550554096698761,
          "cpu_s": 0.10261000000000209
        },
        {
          "rep": 2,
          "method": "gao_upward_m10",
          "wall_s": 0.05097874999046326,
          "cpu_s": 0.05007099999999909
        },
        {
          "rep": 2,
          "method": "CF_Fourier",
          "wall_s": 0.002574124955572188,
          "cpu_s": 0.0025399999999997647
        },
        {
          "rep": 2,
          "method": "exact",
          "wall_s": 0.9280003329040483,
          "cpu_s": 0.7161009999999983
        },
        {
          "rep": 3,
          "method": "gao_upward_m2",
          "wall_s": 0.18717829196248204,
          "cpu_s": 0.16006600000000049
        },
        {
          "rep": 3,
          "method": "gao_upward_m10",
          "wall_s": 0.07151637505739927,
          "cpu_s": 0.0669879999999985
        },
        {
          "rep": 3,
          "method": "CF_Fourier",
          "wall_s": 0.002622875035740435,
          "cpu_s": 0.0025559999999984484
        },
        {
          "rep": 3,
          "method": "exact",
          "wall_s": 0.6933615839807317,
          "cpu_s": 0.6140790000000003
        },
        {
          "rep": 3,
          "method": "sequential_C",
          "wall_s": 0.029605292016640306,
          "cpu_s": 0.026679999999998927
        }
      ],
      "scope_note": "Synthetic independent centered GMM; geometry is mechanistic illustration, not real GNSS-data reproduction."
    }
  ],
  "known_answer_checks": {
    "single_gaussian_cf_tail_abs_error": 1.6365788271696354E-16,
    "single_gaussian_cf_exact_pass": true,
    "single_gaussian_upper_PL_gap_m": 9.272285339534392E-8,
    "single_gaussian_upper_PL_not_lower": true,
    "single_gaussian_direct_erfc_error_m": 7.105427357601002E-15,
    "single_gaussian_direct_erfc_pass": true,
    "two_component_no_reduce_pass": true,
    "zero_projection_PL_gap_m": 0.0,
    "zero_projection_pass": true,
    "two_point_matching_x0": 2.0,
    "two_point_matched_sigma": 1.225412697777128,
    "two_point_constraint_only_min_tail_gap": -0.0347254647942038,
    "two_point_constraint_only_insufficient": true,
    "note": "The two-point example only shows prescribed-point equality is not by itself a full-axis tail theorem; it is not a reproduction of Hu's complete algorithm."
  }
}


==> anc/taes-benchmark-supplement-2026-10-27.md <==
# TAES 补充基准（有界合成实验）

本实验不改已验收 68-case 矩阵；仅在普通/宽尾三高斯、N=8/12、α=1e−7/1e−9 和两种完整 G/W 合成几何上比较同一输入。几何只作机制说明，不是实测 GNSS 复现。

| family | geometry | N | alpha | Exact PL | seq C gap | Gao m=2 gap | Gao m=10 gap | CF raw gap | CF upper gap | raw tail gap | upper tail gap | alias+spectral+FP |
|---|---|---:|---:|---:|---:|---:|---:|---:|---:|---:|---:|---:|
| ordinary | strong | 8 | 1e-07 | 14.4324 | 3.3 | 14 | 0.626 | -1.95e-09 | 1.13e-07 | -1.64e-16 | 1.4e-14 | 1.42e-14 |
| ordinary | strong | 8 | 1e-09 | 21.8963 | 2.59 | 30.2 | 1.14 | 5.1e-07 | 5.45e-05 | 1.94e-16 | 1.44e-14 | 1.42e-14 |
| ordinary | strong | 12 | 1e-07 | 12.5405 | 2.54 | 12.6 | 0.872 | -2.26e-10 | 9.52e-08 | -1.64e-16 | 1.4e-14 | 1.42e-14 |
| ordinary | strong | 12 | 1e-09 | 18.0234 | 2.39 | 29.6 | 1.63 | -4e-07 | 4.61e-05 | 1.94e-16 | 1.44e-14 | 1.42e-14 |
| ordinary | weak | 8 | 1e-07 | 6266.73 | 600 | 3.25e+03 | 225 | -2.34e-07 | 4.57e-05 | 5.84e-17 | 1.43e-14 | 1.42e-14 |
| ordinary | weak | 8 | 1e-09 | 9093.15 | 307 | 7.96e+03 | 57.4 | 4.24e-05 | 0.0334 | 8.27e-17 | 1.43e-14 | 1.42e-14 |
| ordinary | weak | 12 | 1e-07 | 1680.85 | 300 | 1.51e+03 | 95.4 | -2.1e-07 | 1.27e-05 | -3.86e-16 | 1.38e-14 | 1.42e-14 |
| ordinary | weak | 12 | 1e-09 | 2521.65 | 190 | 3.41e+03 | 103 | -8.21e-05 | 0.00684 | -1.39e-16 | 1.41e-14 | 1.42e-14 |
| wide_tail | strong | 8 | 1e-07 | 14.8161 | 4.2 | 14.3 | 0.846 | 1.68e-09 | 1.86e-07 | 5.84e-17 | 1.43e-14 | 1.42e-14 |
| wide_tail | strong | 8 | 1e-09 | 89.926 | 8.14 | 122 | 0.555 | -2.38e-06 | 0.000225 | -1.39e-16 | 1.41e-14 | 1.42e-14 |
| wide_tail | strong | 12 | 1e-07 | 13.0467 | 5.69 | 13.6 | 1.46 | -5.27e-10 | 1.97e-07 | -5.26e-17 | 1.42e-14 | 1.42e-14 |
| wide_tail | strong | 12 | 1e-09 | 73.7481 | 6.79 | 123 | 0.453 | 4.02e-06 | 0.000206 | 8.27e-17 | 1.43e-14 | 1.42e-14 |
| wide_tail | weak | 8 | 1e-07 | 6352.42 | 732 | 3.4e+03 | 247 | 5.49e-07 | 5.82e-05 | 1.69e-16 | 1.44e-14 | 1.42e-14 |
| wide_tail | weak | 8 | 1e-09 | 37712.8 | 731 | 2.87e+04 | 139 | -0.00185 | 0.142 | -3.61e-16 | 1.38e-14 | 1.42e-14 |
| wide_tail | weak | 12 | 1e-07 | 1730.87 | 358 | 1.65e+03 | 131 | 8.7e-08 | 2.22e-05 | 5.84e-17 | 1.43e-14 | 1.42e-14 |
| wide_tail | weak | 12 | 1e-09 | 10381.5 | 407 | 1.39e+04 | 47.9 | 0.000168 | 0.0298 | -2.5e-16 | 1.4e-14 | 1.42e-14 |

Across these 16 cases, C is tighter than the m=2 upward-merge budget; the m=10 budget is tighter than C in all 16 cases here. Both Gao selections are explicit benchmark choices, not Gao-specified optimizers. CF/Fourier precomputes phi once per production solve and reports raw and upper diagnostic tails; alias/spectral/64eps terms omit a directed floating-point proof, and raw values are not clipped.
The physical synthetic WLS rows have condition numbers about 6e1–7e1 (strong) and 6.8e6–3.6e7 (weak); SG-I residuals are stored in JSON. W is a deliberately designed diagonal precision matrix, not a covariance estimated from BASE/WIDE. The weak sky is an intentional near-collinear stress case, not a claim of operational geometry quality. Three rotated wall/CPU repetitions are stored per method/case.

## Timing summary across 16 cases

| method | mean wall s | mean CPU s | raw rows |
|---|---:|---:|---:|
| exact | 0.25069 | 0.226789 | 48 |
| sequential_C | 0.0216533 | 0.0184928 | 48 |
| gao_upward_m2 | 0.0797478 | 0.0732608 | 48 |
| gao_upward_m10 | 0.0403863 | 0.0375307 | 48 |
| CF_Fourier | 0.00198935 | 0.0018471 | 48 |

The exact path retains 3^N components; sequential C and Gao m=2/m=10 emit at most 2/2/10 components respectively. CF is a convolution/PL diagnostic and does not emit a 2-Gaussian model. These are output-family and budget trade-offs, not evidence that C is a universally best single-PL calculator. The local mean wall times are about 21.65 ms for C and 1.99 ms for CF; they are measurements on this environment, not cross-environment performance claims.

Reproduce with the repository-standard Python 3.11 environment:

```text
uv run --python 3.11 --with-requirements requirements.txt --with-requirements papers/2026-gmm-ob-reduce/requirements-extra.txt python papers/2026-gmm-ob-reduce/exploration/taes_benchmark_supplement.py
```

For period `2L`, the symmetric periodic density gives central mass `I_K(x)=x/L+(2/π)Σ_{k=1}^K φ(πk/L)sin(πkx/L)/k`; the two-sided tail diagnostic is `1-I_K(x)`. With `v_max=Σ_i s_i²σ_{i,max}²`, omitted periodic mass obeys `T(L)≤erfc(L/√(2v_max))`; with `v_min=Σ_i s_i²σ_{i,min}²`, the absolute series remainder is bounded by `E1(v_min(πK/L)²/2)/π`. The production upper diagnostic adds these analytic terms and a stated `64·eps` floating-point margin; the margin is not directed-rounding certification, and raw Fourier values remain visible.

